Spanning-Tree Maximization Forces Isoperimetry in the Square Lattice

We determine which connected sets of $N$ vertices in the square lattice support the most spanning trees, using all lattice edges between the chosen vertices. Every maximizer minimizes the number of edges joining the set to the rest of the lattice. Its shape is a rectangle with at most two straight strips of vertices removed at opposite corners. For $N\ge18$, the maximizer is unique up to translation, rotation, and reflection: an explicitly determined rectangle with one possibly empty corner strip removed along its longer side. The proof combines comparisons of Laplacian determinants with geometric comparisons of corner deletions. For $N=n^2$, we prove a sharp stability inequality that bounds the symmetric difference from a translated $n\times n$ square in terms of the loss in logarithmic tree count. Thus, nearly optimal tree counts force the vertex set to be close to a square. We also derive an exact product formula and a recurrence for the number of spanning trees in rectangles with a single corner strip removed.

==> anc/README.md <==
# Supplementary calculations

For *Spanning-Tree Maximization Forces Isoperimetry in the Square Lattice*.

These programs reproduce the numerical bounds and finite graph comparisons
in Appendices A and B. They use Python 3.9 or later and its standard library.

From this directory (`anc/`), run:

```sh
python3 verification/run_checks.py
```

The calculations run in a temporary copy and preserve the supplied data.
Results are written to `build/checks/`; a successful run ends with
`"passed": true`. Run Python in ordinary mode, without `-O`.

## Programs

- `verification/completion/corner/check_elementary_bounds.py`: elementary
  constants, quadrant Green determinants, all fifteen energy intervals,
  the five Fourier coefficients, and the trace-polynomial bounds.
- `verification/completion/analytic/check_boundary_bounds.py`: the eight
  finite boundary bounds, root intervals, continued fractions, and pivots.
- `verification/completion/analytic/check_small_rectangles.py`: rectangular
  remainders, mode estimates, and profile bounds.
- `verification/completion/analytic/check_uniform_comparisons.py`: all 150
  uniform comparisons, including 24 displayed decimal upper bounds.
- `verification/completion/analytic/check_uniform_minors.py`: independent
  verification of the eight boundary bounds by primal Laplacian cofactors.
- `verification/completion/residual/check_small_polynomials.py`: the
  small-case graph polynomials and their differences.
- `verification/completion/residual/check_small_cases.py` and
  `check_small_independently.py`: small configurations, exact tree counts,
  and the five exceptional maximizers.

The uniform comparisons import interval arithmetic from
`verification/completion/corner/certify_corner.py`. The small-case driver
imports integer graph arithmetic from
`verification/completion/residual/check_residual.py`.

## Data

`verification/completion/analytic/uniform-comparisons.csv` matches the
displayed decimal bounds to the corresponding calculations. Its neighboring
JSON file gives exact rational endpoints. The two JSON files in
`verification/completion/residual/data/` record the small-case comparisons.
The entry point reproduces all four data files.


==> anc/verification/completion/analytic/check_boundary_bounds.py <==
#!/usr/bin/env python3
"""Replay the displayed one-dimensional proof of eight boundary-minor bounds.

All eight bounds use algebraic root brackets, positive continued fractions,
the seven displayed small matrices, and their lower LDL pivots. The singleton
bound follows from the first matrix entry. No graph operator, cached minor,
or production counting routine is imported.
"""
import argparse
from fractions import Fraction as F
import json
from pathlib import Path

SCALE = 10**12
FLOORS = {
    (4, 6, 1): F(30013, 100000),
    (4, 6, 2): F(9117, 100000),
    (4, 7, 2): F(73, 800),
    (5, 7, 2): F(2307, 25000),
    (5, 8, 3): F(14173, 500000),
    (6, 10, 3): F(5719, 200000),
    (7, 11, 4): F(111, 12500),
    (8, 12, 4): F(891, 100000),
}
ROOTS = {
    4: (141421356,),
    5: (161803398, 61803398),
    6: (173205080, '1'),
    7: (180193773, 124697960, 44504186),
    8: (184775906, 141421356, 76536686),
}
MATRICES = {
    (4, 6, 2): ((3001394, 1009547), (1009547, 3377371)),
    (4, 7, 2): ((3001799, 1010598), (1010598, 3380101)),
    (5, 7, 2): ((3014469, 1030566), (1030566, 3413720)),
    (5, 8, 3): ((3014722, 1031169, 400439),
                (1031169, 3415161, 1204253),
                (400439, 1204253, 3495462)),
    (6, 10, 3): ((3019325, 1039213, 410266),
                 (1039213, 3429591, 1222487),
                 (410266, 1222487, 3519698)),
    (7, 11, 4): ((3021240, 1042694, 414753, 188173),
                 (1042694, 3435993, 1230868, 509688),
                 (414753, 1230868, 3530928, 1282518),
                 (188173, 509688, 1282518, 3560325)),
    (8, 12, 4): ((3022162, 1044417, 417067, 190836),
                 (1044417, 3439229, 1235253, 514789),
                 (417067, 1235253, 3536951, 1289644),
                 (190836, 514789, 1289644, 3568952)),
}
PIVOTS = {
    (4, 6, 2): (300139, 303779),
    (4, 7, 2): (300179, 303986),
    (5, 7, 2): (301446, 306139),
    (5, 8, 3): (301471, 306245, 307031),
    (6, 10, 3): (301932, 307190, 308334),
    (7, 11, 4): (302123, 307613, 308936, 309304),
    (8, 12, 4): (302215, 307828, 309263, 309719),
}
ERROR_UNITS = dict(zip(MATRICES, (5, 5, 4, 6, 4, 5, 5)))


def require(condition, message):
    if not condition:
        raise ArithmeticError(message)


def rounded(lower, upper):
    return Interval(F((lower*SCALE).__floor__(), SCALE),
                    F((upper*SCALE).__ceil__(), SCALE))


class Interval:
    def __init__(self, lower, upper=None):
        self.lower = F(lower)
        self.upper = F(lower if upper is None else upper)
        require(self.lower <= self.upper, 'reversed interval')

    def __add__(self, other):
        other = interval(other)
        return rounded(self.lower+other.lower, self.upper+other.upper)

    __radd__ = __add__

    def __neg__(self):
        return Interval(-self.upper, -self.lower)

    def __sub__(self, other):
        return self + -interval(other)

    def __rsub__(self, other):
        return interval(other) + -self

    def __mul__(self, other):
        other = interval(other)
        values = [a*b for a in (self.lower, self.upper)
                  for b in (other.lower, other.upper)]
        return rounded(min(values), max(values))

    __rmul__ = __mul__

    def reciprocal(self):
        require(self.lower > 0, 'nonpositive reciprocal denominator')
        return rounded(1/self.upper, 1/self.lower)

    def __truediv__(self, other):
        return self*interval(other).reciprocal()


def interval(value):
    return value if isinstance(value, Interval) else Interval(value)


def continuant(n, x):
    previous, current = F(0), F(1)
    for _ in range(n):
        previous, current = current, x*current-previous
    return current


def root_intervals(r):
    roots = []
    positive = []
    for value in ROOTS[r]:
        if isinstance(value, str):
            z = Interval(F(value))
            require(continuant(r-1, z.lower) == 0, 'exact root')
        else:
            z = Interval(F(value, 10**8), F(value+1, 10**8))
            require(continuant(r-1, z.lower)*continuant(r-1, z.upper) < 0,
                    'root sign change')
        require(0 < z.lower <= z.upper < 2, 'positive root range')
        positive.append(z)
        roots.extend((z, -z))
    require(all(positive[i].lower > positive[i+1].upper
                for i in range(len(positive)-1)), 'disjoint positive brackets')
    if r % 2 == 0:
        require(continuant(r-1, F(0)) == 0, 'zero root')
        roots.append(Interval(0))
    require(len(roots) == r-1, 'root exhaustion by degree')
    return roots


def green_intervals(r, s, k):
    require(r >= 2 and s >= 2 and 1 <= k <= s-1, 'boundary indices')
    n = s-1
    result = [[Interval(0) for _ in range(k)] for _ in range(k)]
    for z in root_intervals(r):
        x = 4-z
        require(x.lower > 2, 'positive continued-fraction domain')
        weight = F(2, r)*(1-z*z/4)
        require(weight.lower > 0, 'positive mode weight')
        h = [Interval(0)]
        for _ in range(n):
            h.append((x-h[-1]).reciprocal())
            require(0 < h[-1].lower <= h[-1].upper < 1, 'continued fraction range')
        for a in range(1, k+1):
            value = (x-h[a-1]-h[n-a]).reciprocal()
            for b in range(a, k+1):
                result[a-1][b-1] = result[a-1][b-1]+weight*value
                if b < n:
                    value = value*h[n-b]
    for a in range(k):
        for b in range(a):
            result[a][b] = result[b][a]
    return result


def exact_pivots(matrix):
    a = [[F(value) for value in row] for row in matrix]
    pivots = []
    for i in range(len(a)):
        pivot = a[i][i]
        require(pivot > 0, 'positive LDL pivot')
        pivots.append(pivot)
        for j in range(i+1, len(a)):
            multiplier = a[j][i]/pivot
            for k in range(i+1, len(a)):
                a[j][k] -= multiplier*a[i][k]
    return pivots


def check_bounds():
    matrix_bounds = []
    for key, matrix in MATRICES.items():
        r, s, k = key
        values = green_intervals(r, s, k)
        largest_error = F(0)
        for a in range(k):
            for b in range(k):
                center = F(matrix[a][b], 10**7)
                value = values[a][b]
                error = max(center-value.lower, value.upper-center)
                largest_error = max(largest_error, error)
                require(error < F(1, 10**7), 'displayed matrix enclosure '+str(key))
        require(largest_error < F(ERROR_UNITS[key], 10**8),
                'reported stronger entry error '+str(key))
        lower_matrix = [[F(matrix[a][b]-k*(a == b), 10**7)
                         for b in range(k)] for a in range(k)]
        pivots = exact_pivots(lower_matrix)
        product = F(1)
        for pivot, lower in zip(pivots, PIVOTS[key]):
            require(pivot >= F(lower, 10**6), 'displayed lower pivot '+str(key))
            product *= F(lower, 10**6)
        require(product > FLOORS[key], 'pivot product floor '+str(key))
        matrix_bounds.append({
            'r': r, 's': s, 'k': k, 'matrix_scale': 10**7,
            'matrix_integers': matrix,
            'maximum_entry_error_upper_bound': str(largest_error),
            'pivot_scale': 10**6, 'lower_pivot_integers': PIVOTS[key],
            'pivot_product': str(product),
            'strict_lower_bound': str(FLOORS[key]),
        })
    singleton = F(PIVOTS[4, 6, 2][0], 10**6)
    require(singleton > FLOORS[4, 6, 1], 'singleton lower bound from first pivot')
    require(set(MATRICES) | {(4, 6, 1)} == set(FLOORS)
            and len(matrix_bounds) == 7 and len(FLOORS) == 8,
            'eight bounds covered by seven matrices')
    return {'passed': True, 'boundary_bound_count': 8,
            'matrix_bounds': matrix_bounds,
            'singleton_bound': {'r': 4, 's': 6, 'k': 1,
                                'first_pivot_lower_bound': str(singleton),
                                'strict_lower_bound': str(FLOORS[4, 6, 1])}}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    result = check_bounds()
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(result, indent=2)+'\n', encoding='utf-8')
    print('Passed eight boundary-minor bounds from seven continued-fraction matrices.')


if __name__ == '__main__':
    main()


==> anc/verification/completion/analytic/check_small_rectangles.py <==
#!/usr/bin/env python3
"""Exact mode and tail bounds for the coupled rectangle error at R >= 3.

The proof handles all side lengths. This program checks only its fixed
algebraic and rational inequalities; it enumerates no hulls or shapes.
"""
from fractions import Fraction as F
from math import comb, factorial

if not __debug__:
    raise RuntimeError('Run this exact comparison program without Python optimization.')

p=F(22,7); a=F(1,33); q=F(1,500)
def Q5(x):return x*(1+26*x+66*x*x+26*x**3+x**4)/(1-x)**6
def Q6(x):return x*(1+57*x+302*x*x+302*x**3+57*x**4+x**5)/(1-x)**7


def require(condition,message):
 if not condition:raise ArithmeticError(message)


def add(a,b):
 out=[F(0)]*max(len(a),len(b))
 for i,v in enumerate(a):out[i]+=v
 for i,v in enumerate(b):out[i]+=v
 return out


def mul(a,b):
 out=[F(0)]*(len(a)+len(b)-1)
 for i,v in enumerate(a):
  for j,w in enumerate(b):out[i+j]+=v*w
 return out


def scale(c,a):return [c*x for x in a]
def derivative(a):return [i*a[i] for i in range(1,len(a))]
def value(a,x):return sum((v*x**i for i,v in enumerate(a)),F(0))


def power_sum(k,x):
 """Exact rational form of sum(n**k*x**n), generated by x*d/dx."""
 numerator=[F(0),F(1)]
 for n in range(k):
  numerator=mul([F(0),F(1)],add(mul([F(1),F(-1)],derivative(numerator)),scale(n+1,numerator)))
 return value(numerator,x)/(1-x)**(k+1)


def shifted_profile_derivative(order):
 """Coefficients of (d/du-b)^order[u(1+u)^2] at u=1+v,b=6+w."""
 polynomial={(1,0):F(1),(2,0):F(2),(3,0):F(1)}
 for _ in range(order):
  result={}
  for (u_degree,b_degree),coefficient in polynomial.items():
   if u_degree:
    key=(u_degree-1,b_degree)
    result[key]=result.get(key,F(0))+u_degree*coefficient
   key=(u_degree,b_degree+1)
   result[key]=result.get(key,F(0))-coefficient
  polynomial=result
 shifted={}
 for (u_degree,b_degree),coefficient in polynomial.items():
  for i in range(u_degree+1):
   for j in range(b_degree+1):
    key=(i,j)
    shifted[key]=shifted.get(key,F(0))+coefficient*comb(u_degree,i)*comb(b_degree,j)*6**(b_degree-j)
 return shifted


def verify_profile_support():
 # The still-used residual and J-curvature estimates precede the next-term proof.
 residual=p**3/F(6)*a*(1+4*a+a*a)/(1-a)**5+F(500,499**2)
 require(residual==F(74226032609483,358224360374272),'residual-sum rational identity')
 require(residual<F(5,24),'residual-sum coefficient')
 require(p**3/120+F(5,24)+F(1,64)<F(1,2),'admissible half-remainder coefficient')
 curvature=F(1,4)+40*q*(1+q)/(1-q)**5
 require(curvature==F(40958747502499,123754990009996),'J-curvature rational identity')
 require(curvature<F(1,3),'J-curvature coefficient')

 # Chain-rule identities from the established fourth derivative of gamma.
 fourth=[F(5),F(-8),F(2)]
 fifth=add(mul([F(1),F(1)],add(fourth,scale(2,mul([F(0),F(1)],derivative(fourth))))),scale(-7,mul([F(0),F(1)],fourth)))
 require(fifth==[F(x) for x in [5,-54,42,-4]],'fifth derivative numerator')
 sixth=add(mul([F(-10),F(8)],fifth),scale(2,mul([F(1),F(0),F(-1)],derivative(fifth))))
 require(sixth==[F(-2*x) for x in [79,-374,384,-104,4]],'sixth derivative numerator')
 polynomial=[F(x) for x in [79,-374,384,-104,4]]
 require(value(polynomial,0)>0>value(polynomial,1),'single-valley endpoint signs')
 require(value(derivative(polynomial),0)<0<value(derivative(polynomial),1),'sixth-derivative polynomial minimum')
 require(derivative(derivative(polynomial))==[F(768),F(-624),F(48)] and 768-624>0,
         'positive second derivative on the unit interval')
 lower_poly=add([F(5*comb(4,i)) for i in range(5)],fifth)
 require(lower_poly==[F(x) for x in [10,-34,72,16,5]],'fifth-derivative lower majorant')
 require(F(10)-F(34)**2/F(4*72)==F(431,72)>0,'positive completed square for fifth derivative')

 # Both profile derivatives used in the manuscript are checked symbolically.
 for order in (2,4):
  shifted=shifted_profile_derivative(order)
  require(all(v>=0 for v in shifted.values()) and shifted[(0,0)]>0,
          'positive shifted profile derivative of order '+str(order))
 require(F(530)<sum((F(157,25)**n/factorial(n) for n in range(25)),F(0)),
         'exp(157/25) exceeds 530')
 q_profile=F(1,530)
 U1=F(5,4)*(160*power_sum(5,q_profile)-100*power_sum(4,q_profile)+10*power_sum(3,q_profile))-F(70,4)*q_profile
 curve1=p**3/F(1440)*(10+240*U1)
 U3=F(5,4)*(1920*power_sum(5,q_profile**3)+22*power_sum(3,q_profile**3))
 curve3=p**3/F(1440)*(22+240*U3)
 require(curve1<F(1),'profile curvature at u=1')
 require(curve3<F(1,2),'profile curvature at u=3')
 require(F(1,2)+2*F(1,4)==1,'unit coupled coefficient accounting')
 print('Passed uniform residual bounds, derivative identities, and both K2 profile endpoints.')


verify_profile_support()


def symmetric_power_sum(z,n):
 a,b=F(2),F(z)
 for j in range(1,n):a,b=b,z*b-a
 return b

# If x=e^gamma>1, then x+x^{-1}=2 cosh(gamma), and the
# increasing function x+x^{-1} lets rational q prove x>q.
q1=F(21123,10000)
upper_sqrt2=4-q1-1/q1
assert upper_sqrt2>0 and upper_sqrt2**2>2
assert q1**8>396

# theta=pi/2, r=4: exp(8 gamma)+exp(-8 gamma)=37634.
assert symmetric_power_sum(4,8)==37634
assert 37634-1>37600

q3=F(261,50)
lower_sqrt2=q3+1/q3-4
assert lower_sqrt2>0 and lower_sqrt2**2<2
assert q3**8>550000

q4=F(543,100)
lower_sqrt5=2*(q4+1/q4)-9
assert lower_sqrt5>0 and lower_sqrt5**2<5
assert q4**10>22000000

# theta=pi/3 and 2pi/3, r=3.
assert symmetric_power_sum(3,6)==322
assert symmetric_power_sum(5,6)==12098
assert 12098-1>12000

for R,denominators,tail,ceiling in [
 (4,[396,37600,550000,22000000],F(1,1000),F(1,4)),
 (3,[321,12000,550000,22000000],F(1,500),F(1,3))]:
 # D bounds exp(2 r gamma(pi*n/r)) from below, so
 # exp(-2r gamma)/(1-exp(-2r gamma))^2 <= D/(D-1)^2.
 S=sum(F(n**6*d,(d-1)**2) for n,d in enumerate(denominators,1))
 S+=(Q6(a)-sum(n**6*a**n for n in range(1,5)))/(1-a)**2
 coefficient=3*p**5/F(6048)+p**5*Q5(q)/(48*(1-q))+p**6*S/72+tail
 assert coefficient<ceiling
 tails=F(R**4,2*(33**R-1))+F(R**4)*q**R/(1-q)**2+p**3*R**5*q**R*(1+4*q+q*q)/(6*(1-q)**5)
 assert tails<tail
 print('R >=',R,'remainder coefficient <',float(coefficient),'<',ceiling)
 print('endpoint omitted-tail bound:',float(tails),'<',tail)

assert F(4,3)**4<33 and F(4,3)**5<500
# Exceptional target R=3; every distinct source has r>=4.
ratio=F(1,2)+F(1,4)*F(3,4)**4+F(1,3)
assert ratio<1
print('R=3 normalized coupled coefficient <=',ratio,'=',float(ratio),'< 1')
print('All exact checks passed.')


==> anc/verification/completion/analytic/check_uniform_comparisons.py <==
#!/usr/bin/env python3
"""Fixed support for canonical-hull concentration and the uniform cutoff N >= 18.

The manuscript proves geometry, monotonicity, and parameter coverage. This
program checks the scalar endpoints, the two fixed quadrant trace matrices,
and eight printed target boundary bounds. It performs no cardinality,
hull, or Ferrers-profile enumeration. All checks remain active under -O.
"""
import argparse
import csv
import importlib.util
import json
from fractions import Fraction as F
from math import factorial
from pathlib import Path

COMPLETION = Path(__file__).resolve().parent.parent


def module(name, path):
    spec = importlib.util.spec_from_file_location(name, path)
    result = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(result)
    return result


q = module('uniform_quadrant', COMPLETION / 'corner/certify_corner.py')
elementary = module('elementary_bounds', COMPLETION / 'corner/check_elementary_bounds.py')
printed = module('boundary_bounds', COMPLETION / 'analytic/check_boundary_bounds.py')
I = q.I

def enclosure(bounds):
    return I(I.q(bounds[0]).l, I.q(bounds[1]).u)

energies, determinant_bounds, _, _, _ = elementary.compute_bounds()
elementary.verify_bounds(energies)
q.PI, q.H = enclosure(elementary.PI), enclosure(elementary.H)
q.T = enclosure(elementary.reciprocal_interval(elementary.PI))
E = {0: I.q(0)}
for name, energy in energies.items():
    scale = 10**7
    energy = (F((energy[0]*scale).__floor__(), scale),
              F((energy[1]*scale).__ceil__(), scale))
    q.diagrams[name]['energy_interval'] = enclosure(energy).pack()
    q.diagrams[name]['determinant_interval'] = enclosure(determinant_bounds[name]).pack()
    if name.startswith('strip_'):
        E[int(name[6:])] = enclosure(energy)
P = F(22, 7)
checks = []
identities = []
rectangles = {}
minors = {}

# These are unbounded side-length families from the manuscript's parameter
# partition, not a list of source graphs to evaluate.
LOW_T_FAMILIES = (
    (0, 2, 5, 1, 1), (0, 3, 5, 1, 2),
    (1, 2, 4, 1, 0), (1, 3, 5, 1, 1),
    (1, 4, 5, 1, 2), (1, 5, 6, 1, 3),
    (0, 4, 5, 2, 0), (0, 5, 6, 2, 1), (0, 6, 7, 2, 2),
    (2, 3, 4, 1, 0), (2, 4, 5, 1, 1), (2, 5, 6, 1, 2),
)


# Decimal upper bounds explicitly displayed in Appendix B.
PRINTED_UPPER_BOUNDS = {
    'T4 j0,1': '.058968', 'T4 j2,3': '.069851',
    'T4 convex endpoint 4': '.07121', 'T4 convex endpoint 9': '.07367',
    'T>=5 j0..3': '.065772', 'T>=5 convex endpoint 4': '.06670',
    'T>=5 convex endpoint 11': '.07403', 'T>=6 j>=12': '.073388',
    'square-notch family endpoint 5': '.055963',
    'square-notch family endpoint 6': '.055963',
    'entire 2-by-3 notch family': '.062375', 'entire L corner family': '.056330',
    **{'gap3 shallow prefix '+str(j): v for j, v in enumerate(
        ('.039792', '.060872', '.067264', '.070288', '.072150', '.073488'))},
    'T3 even shallow (0, 1)': '.0574', 'T3 even shallow (2, 3)': '.0662',
    'T3 even shallow (4, 6)': '.0711', 'T3 odd shallow (0, 1)': '.0569',
    'T3 odd shallow (2, 3)': '.0669', 'T3 odd shallow (4, 7)': '.0732',
}


def require(condition, message):
    if not condition:
        raise ArithmeticError(message)


def less(name, left, right, kind='energy'):
    left = left if isinstance(left, I) else I.q(left)
    right = right if isinstance(right, I) else I.q(right)
    gap = right - left
    require(gap.l > 0, name + ': nonpositive margin')
    row = {'name': name, 'kind': kind, 'left_interval': left.pack(),
           'right_interval': right.pack(), 'positive_margin': gap.pack()}
    if name in PRINTED_UPPER_BOUNDS:
        printed = PRINTED_UPPER_BOUNDS[name]
        require(left.u < I.q(F(printed)).l, name + ': displayed upper bound failed')
        row['printed_upper_bound'] = printed
    checks.append(row)


def exact_value(value):
    if isinstance(value, (tuple, list)):
        return [exact_value(item) for item in value]
    return str(value)


def equal(name, actual, expected):
    require(actual == expected, name + ': exact identity failed')
    identities.append({'name': name, 'exact_value': exact_value(actual)})


def interval(record):
    require(int(record['scale']) == q.S, 'quadrant scale')
    return I(int(record['lower_integer']), int(record['upper_integer']))


def quadrant_minor(name):
    return interval(q.diagrams[name]['determinant_interval'])


def quadrant_energy(name):
    return interval(q.diagrams[name]['energy_interval'])


def minor(r, s, k):
    key = (r, s, k)
    require(key in printed.FLOORS, 'printed boundary-minor range')
    minors[key] = printed.FLOORS[key]
    return minors[key]


def finite_energy(r, s, k):
    if k == 0:
        return I.q(0)
    lo, hi = elementary.log_interval(minor(r, s, k))
    return enclosure((-hi, -lo)) - k*q.H


def D(w):
    w = F(w)
    require(0 <= w <= F(4, 3), 'aspect range used in the paper')
    x = 1+w/2
    t = (x-1)/(x+1)
    lo = 2*sum((t**(2*j+1)/F(2*j+1) for j in range(6)), F(0))
    hi = lo+2*t**13/(13*(1-t*t))
    return enclosure((F(314159, 100000)*w/12-hi/2,
                      F(314160, 100000)*w/12-lo/2))


def B(r, s, k):
    require(r >= 3 and 0 <= k and k+1 < s, 'flux domain')
    squares = F(k*(k+1)*(2*k+1), 6)
    return P**3/60 * (
        2*squares*(F(1, (r*r-4)**2) + F(1, (s*s-k*k)**2))
        + k*(k+1)*(F(1, (r*r-1)**2) + F(1, (s*s-(k+1)**2)**2)))


def pair_error(R, r, g, target_coefficient=None):
    require(R >= 3 and r >= max(R, 4) and g >= 0, 'refined remainder domain')
    minimum = F(1, 3) if R == 3 else F(1, 4)
    coefficient = minimum if target_coefficient is None else F(target_coefficient)
    require(coefficient >= minimum, 'target remainder coefficient too small')
    return F(g, 2*R*R*r*r) + F(1, 4*r**4) + coefficient/R**4


def singleton_bounds():
    x = F(5, 4)
    cosh = sum((x**(2*n)/factorial(2*n) for n in range(4)), F(0))
    cosh += x**8/factorial(8)/(1-x*x/90)
    less('cosh cutoff', cosh, 2, 'scalar')
    less('exponential tail denominator', 20000,
         sum((F(10)**n/factorial(n) for n in range(21)), F(0)), 'scalar')
    less('one-wall integral coefficient', F(50, 99),
         F(157, 50)**3/60 - F(4, 3)*F(683, 8)/19999, 'scalar')
    less('one-wall tail monotonicity', F(5, 4)**3, F(7, 2), 'scalar')
    less('first-mode Taylor coefficient', F(1, 15), F(1, 12)-P*P/(16*96), 'scalar')
    less('first-mode angle range', P*P/16, F(5, 8), 'scalar')
    less('first-mode exponential comparison', F(1, 3), F(7, 20), 'scalar')
    x = 2*P
    exp_upper = sum((x**n/factorial(n) for n in range(25)), F(0))
    exp_upper += x**25/factorial(25)/(1-x/26)
    less('exp(2 pi) upper bound', exp_upper, 540, 'scalar')
    less('second-wall first mode', F(3, 4), 4*F(157, 50)**3*F(33, 10)/539, 'scalar')
    less('square singleton coefficient', F(12, 5), F(29, 12), 'scalar')
    less('normalized T=1 rectangle error', F(1681, 1024), F(5, 3), 'scalar')
    less('normalized T>=2 rectangle error', F(313, 192), F(5, 3), 'scalar')

    less('quadrant diagonal for small sides', F(151, 500), quadrant_minor('strip_1'), 'scalar')
    for value, radicand in ((F(433, 250), 3), (F(559, 250), 5), (F(2291, 500), 21)):
        less('small-side radical '+str(radicand), value*value, radicand, 'scalar')
    equal('width-one resolvent upper value', 2-F(433, 250), F(67, 250))
    equal('width-two resolvent upper value', 2-(F(559, 250)+F(2291, 500))/4, F(591, 2000))
    equal('side-three square diagonal', (F(1, 2)+F(1, 4)+F(1, 4)+F(1, 6))/4, F(7, 24))
    for r, upper in ((2, F(67, 250)), (3, F(591, 2000))):
        less('singleton bound at side '+str(r), F(5, 3*r**4), 1-upper/F(151, 500), 'scalar')
    for r, value in ((2, F(1, 4)), (3, F(7, 24))):
        less('square singleton bound at side '+str(r), F(12, 5*r**4), 1-value/F(151, 500), 'scalar')


def short_defect_trace():
    # Verify the symbolic quadrant entries before using their inverse forms.
    bpair = (F(7, 2), F(-32, 3))
    cpair = (F(-4), F(64, 5))
    dpair = (F(40), F(-4352, 35))
    equal('square kernel b pair', q.green_pair((1, 1), (2, 1)), bpair)
    equal('square kernel c pair', q.green_pair((1, 1), (2, 2)), cpair)
    equal('square kernel d pair', q.green_pair((2, 2), (2, 2)), dpair)
    apair = q.mul(F(1, 4), q.add((F(1), F(0)), q.mul(2, bpair)))
    middle = q.sub(q.mul(4, bpair), cpair)
    twice_c = q.mul(2, cpair)
    expected = [[apair, bpair, bpair, cpair],
                [bpair, middle, cpair, twice_c],
                [bpair, cpair, middle, twice_c],
                [cpair, twice_c, twice_c, dpair]]
    points = ((1, 1), (2, 1), (1, 2), (2, 2))
    actual = [[q.green_pair(u, v) for v in points] for u in points]
    equal('four-point quadrant block', actual, expected)

    a = q.evaluate(q.green_pair((1, 1), (1, 1)))
    b = q.evaluate(q.green_pair((1, 1), (1, 2)))
    c = q.evaluate(q.green_pair((1, 2), (1, 2)))
    determinant = a*c-b*b
    less('strip trace determinant positive', 0, determinant, 'kernel')
    strip = ((c-4*b+4*a)/determinant,
             (4*b-8*a)/determinant, 4*a/determinant)
    for degree, value, lower in zip((0, 1, 2), strip, (F(73, 6), F(-43, 2), F(12))):
        less('strip trace coefficient '+str(degree), lower, value, 'kernel')

    b, c, d = (q.evaluate(pair) for pair in (bpair, cpair, dpair))
    p = c/(2*b)
    schur = d-2*c*c/b
    less('square trace Schur complement positive', 0, schur, 'kernel')
    square = (I.q(2)/b+16*(1-p)**2/schur,
              I.q(4)/(2*b-c)-32*(1-p)/schur, I.q(16)/schur)
    for degree, value, lower in zip((0, 2, 4), square, (40, -36, 0)):
        less('square trace coefficient '+str(degree), lower, value, 'kernel')

    cosh = sum((F(1, factorial(2*n)) for n in range(5)), F(0))
    cosh += F(1, factorial(10))/(1-F(1, 132))
    less('trace cosh cutoff', cosh, F(31, 20), 'scalar')
    less('trace measure bracket', 0, F(3, 2)-2*F(11, 20)-F(11, 20)**2, 'scalar')
    equal('trace measure quadratic difference', F(13, 32)-F(2, 5), F(1, 160))
    equal('trace measure quartic difference', F(5, 128)-F(1, 25), -F(3, 3200))
    less('trace measure remainder', 0, F(1, 160)-F(3, 3200), 'scalar')
    less('trace strip polynomial on unit interval', 0, F(73, 6)-F(473, 40)+3, 'scalar')
    equal('trace strip quintic coefficient', F(73, 30)-F(473, 40), -F(1127, 120))
    equal('trace strip omitted seventh coefficient', 3-F(473, 200), F(127, 200))
    less('trace square polynomial rounding', 36*F(11, 20)**2, 11, 'scalar')
    less('trace exponential tail denominator', 22000,
         sum((F(10)**n/factorial(n) for n in range(22)), F(0)), 'scalar')
    less('trace tail numerator growth', F(6, 5)**3, 7, 'scalar')
    less('trace tail denominator growth', 7,
         sum((F(2)**n/factorial(n) for n in range(6)), F(0)), 'scalar')
    equal('trace complete-integral cancellation', F(29, 630)*25-F(11, 120)*10, F(59, 252))
    less('trace complete-integral cancellation positive', 0, F(59, 252), 'scalar')
    pi_lower = F(157, 50)
    t3, t5 = F(683, 8*21999), F(4433, 40*21999)
    strip_lower = (F(73, 6)*pi_lower**3/60-F(1127, 120)*P**5/(126*25)
                   -F(4, 3)*F(73, 6)*t3)
    square_lower = F(2, 3)*pi_lower**3-F(160)/pi_lower*t3-F(116, 5)/pi_lower*t5
    less('strip trace stated coefficient', F(53006, 10000), strip_lower, 'scalar')
    less('strip trace final coefficient', F(21, 4), F(53006, 10000), 'scalar')
    less('square trace stated coefficient', F(204044, 10000), square_lower, 'scalar')
    less('square trace final coefficient', 20, F(204044, 10000), 'scalar')


def terminal_hulls():
    less('strip line at five: height', E[5], F(4,75))
    less('strip line at five: left slope', F(1,600), E[5]-E[4])
    less('strip line at five: right slope', E[6]-E[5], F(1,600))
    d1, d2 = quadrant_minor('strip_1'), quadrant_minor('strip_2')
    dl, ds = quadrant_minor('L'), quadrant_minor('2x2')
    for name, lhs, rhs in (
        ('terminal k2 width4', F(256, 259)*d1*d1, minor(4, 6, 2)),
        ('terminal k2 width>=5', d1*d1, minor(5, 7, 2)),
        ('terminal k3', dl, minor(5, 8, 3)),
        ('terminal k4 width7', F(2401, 2407)*ds, minor(7, 11, 4)),
        ('terminal k4 width>=8', ds, minor(8, 12, 4)),
        ('three-cell energy floor', d1*d2, dl),
        ('square versus L', quadrant_energy('2x2'), quadrant_energy('L')),
        ('square versus two corners', quadrant_energy('2x2'), 2*E[1]),
        ('terminal flux k5', B(10, 15, 5), F(1, 100)),
        ('terminal flux k6', B(13, 19, 6), F(1, 100)),
        ('terminal flux tail', F(5324, 972405), F(1, 100)),
        ('terminal gap k6', F(33,600)+F(1,100),F(6522,100000)),
        ('canonical high-deficit gap', F(5324,972405),F(277,50000)),
        ('canonical k5 gap', F(4,75)+F(1,100),F(7421,100000)),

    ):
        less(name, lhs, rhs)


def large_imbalance_and_shallow_corners():
    b4 = B(22, 30, 9)
    less('T4 j0,1', E[1]+D(F(8, 13))+b4, F(7054, 100000))
    less('T4 j2,3', E[3]+D(F(8, 15))+b4, F(7421, 100000))
    for j in (4, 9):
        less('T4 convex endpoint '+str(j), F(j+27,600)+D(F(8, 13+j))+b4, F(7421,100000))
    b5, b6 = 8*P**3/(45*5**4*6), 8*P**3/(45*6**4*7)
    less('T>=5 j0..3', E[3]+D(F(10, 21))+b5, F(7421, 100000))
    for j in (4, 11):
        less('T>=5 convex endpoint '+str(j), F(j+27,600)+D(F(10, 21+j))+b5, F(7421,100000))
    less('T>=6 j>=12', F(13, 200)+D(F(12, 43))+b6, F(7421, 100000))
    for a, b, threshold in ((0, 1, F(6522, 100000)), (2, 3, F(7054, 100000)), (4, 6, F(7421, 100000))):
        less('T3 even shallow '+str((a, b)), E[b]+D(F(6, a+7))-D(F(4, a+8))+B(b+7, b+13, b), threshold)
    for a, b, threshold in ((0, 1, F(6522, 100000)), (2, 3, F(7054, 100000)), (4, 7, F(7421, 100000))):
        less('T3 odd shallow '+str((a, b)), (2*E[6]-E[5] if b==7 else E[b])+D(F(7, a+10))-D(F(3, a+12))+B(b+10, b+17, b), threshold)
    for j in range(6):
        r = j+6
        cost = E[j]+D(F(5, r-1))-D(F(3, r))+B(r-1, r+4, j)
        less('gap3 shallow prefix '+str(j), cost,
             F(5674, 100000) if j == 0 else F(7421,100000))


def single_corner_families():
    ell = (D(F(4, 3))-D(F(1, 2))+pair_error(3, 4, 3)
           -F(5, 3)*(F(2, 4**4)+F(1, 3**4)))
    less('entire L corner family', ell, quadrant_energy('L'))
    less('L corner family monotonicity', F(20, 3)*(F(2, 4**5)+F(1, 3**5)),
         F(287, 6912), 'monotonicity')
    target = finite_energy(4, 6, 1)
    for r in (5, 6):
        cost = target+D(F(4, r-1))-D(F(2, r))+pair_error(r-1, r, 3)-F(20, r**4)
        less('square-notch family endpoint '+str(r), cost, quadrant_energy('2x2'))
    less('square-notch family monotonicity', F(80, 6**5), F(455, 43200), 'monotonicity')

    # A 2-by-3 defect contains the corner square; its remaining two cells
    # receive the general singleton correction. No 7-by-12 minor is needed.
    equal('2-by-3 trace and singleton charge', 20+2*F(5, 3), F(70, 3))
    notch = (E[2]+B(7, 12, 2)+D(F(5, 7))-D(F(3, 8))
             +pair_error(7, 8, 4)-F(70, 3*8**4))
    less('entire 2-by-3 notch family', notch, quadrant_energy('2x3'))
    less('2-by-3 notch monotonicity', F(280, 3), 2*8**2-F(3, 4)*8, 'monotonicity')


def low_imbalance_multicorner_families():
    el, es = quadrant_energy('L'), quadrant_energy('2x2')

    def endpoint(name, cost, floor):
        less(name, cost, floor, 'family_endpoint')

    # Two vacancies; the square and consecutive-side sources have different
    # singleton constants and different derivative bounds.
    endpoint('square k2', E[1]+B(4, 6, 1)+D(F(1, 2))+pair_error(4, 5, 1)
             -F(24, 5*5**4), 2*E[1])
    endpoint('gap1 k2', D(1)-D(F(1, 4))+pair_error(3, 4, 2)
             -F(10, 3*4**4), 2*E[1])
    less('square k2 monotonicity', F(192, 5)*4**2, 5**4, 'monotonicity')
    less('gap1 k2 monotonicity', F(40, 3), 4**2, 'monotonicity')

    # Three vacancies. The square 1+2 pattern is removed by the two-corner fold.
    endpoint('square k3 three corners', finite_energy(4, 6, 2)+D(F(1, 2))+pair_error(4, 5, 1), 3*E[1])
    cost = E[1]+B(4, 7, 1)+D(F(3, 4))-D(F(1, 5))+pair_error(4, 5, 2)
    endpoint('gap1 k3 singleton and strip2', cost-F(83, 12*5**4), E[1]+E[2])
    endpoint('gap1 k3 three corners', cost-F(5, 5**4), 3*E[1])
    less('gap1 k3 correction cap', max(F(83, 12), F(5)), F(21, 2), 'monotonicity')
    endpoint('gap2 k3', D(F(4, 3))-D(F(1, 2))+pair_error(3, 4, 3)-F(5, 4**4), E[1]+E[2])
    less('gap2 k3 monotonicity', F(40, 3), 4**2, 'monotonicity')

    # Four vacancies: square 2+2 and gap-one 1+3 are geometric cases.
    r = 5
    cost = D(F(4, 3))+pair_error(3, r, 4)
    endpoint('square k4 strips1+3', cost,
             E[1]+E[3]+F(24, 5*r**4)+F(5, 3*(r-1)**4)+F(5, 3*(r-2)**4))
    endpoint('square k4 other patterns', cost, E[1]+el+F(48, 5*r**4))
    base = F(2, r*(r-2)**2)
    less('square k4 strips1+3 monotonicity',
         F(96, 5*r**5)+F(20, 3*(r-1)**5)+F(20, 3*(r-2)**5), base, 'monotonicity')
    less('square k4 other monotonicity', F(192, 5*r**5), base, 'monotonicity')
    cost = finite_energy(4, 7, 2)+D(F(3, 4))-D(F(1, 5))+pair_error(4, 5, 2)
    endpoint('gap1 k4 strips2+2', cost, 2*E[2]+F(21, 2*r**4))
    endpoint('gap1 k4 other patterns', cost, 3*E[1]+F(20, 3*r**4))
    less('gap1 k4 monotonicity', F(42, r**5), F(3263, 240000), 'monotonicity')
    less('gap1 k4 other correction cap', F(80, 3), 42, 'monotonicity')
    cost = finite_energy(4, 6, 1)+D(1)-D(F(2, 5))+pair_error(4, 5, 3)-F(559, 60*r**4)
    endpoint('gap2 k4', cost, E[1]+E[3])
    less('gap2 k4 monotonicity', F(1118, 45), r*r, 'monotonicity')
    less('gap2 k4 nonstrip floor', E[3]+F(559, 60*5**4), el)

    # Five vacancies. No numeric source comparison is used for folded 2+3
    # or gap-two 1+4 patterns.
    r = 6
    cost = finite_energy(4, 6, 1)+D(1)+pair_error(4, r, 4)
    endpoint('square k5 strips1+4', cost,
             E[1]+E[4]+F(153, 20*r**4)+F(5, 3*(r-2)**4)+F(3, 4*(r-3)**4))
    endpoint('square k5 square and singleton', cost, E[1]+es+F(112, 5*r**4))
    endpoint('square k5 other patterns', cost, E[1]+el+F(12, r**4))
    base = F(19, 800)
    for name, decay in (
        ('strips1+4', F(153, 5*r**5)+F(20, 3*(r-2)**5)+F(3, (r-3)**5)),
        ('square and singleton', F(448, 5*r**5)),
        ('other patterns', F(48, r**5)),
    ):
        less('square k5 '+name+' monotonicity', decay, base, 'monotonicity')
    less('square k5 other floor', el, E[1]+E[3])
    cost = finite_energy(5, 8, 3)+D(F(3, 5))-D(F(1, 6))+pair_error(5, r, 2)
    equal('convex strip4 and singleton charge', F(21, 2)+F(5, 3), F(73, 6))
    endpoint('gap1 k5 strips1+4', cost, E[1]+E[4]+F(73, 6*r**4))
    endpoint('gap1 k5 other patterns', cost, E[1]+es+F(25, 3*r**4))
    less('gap1 k5 monotonicity', F(146, 3*r**5), F(23, 3600), 'monotonicity')
    less('gap1 k5 other correction cap', F(100, 3), F(146, 3), 'monotonicity')
    less('gap2 k5 two-strip floor', E[1]+es, E[2]+E[3])
    endpoint('gap2 k5', finite_energy(5, 7, 2)+D(F(4, 5))-D(F(1, 3))+pair_error(5, r, 3), E[1]+es)

    # Six vacancies on a square; the 2+4 split is handled by the fold.
    r = 7
    cost = finite_energy(5, 7, 2)+D(F(4, 5))+pair_error(5, r, 4)
    endpoint('square k6 strips1+5', cost,
             E[1]+E[5]+F(36, 5*r**4)+sum((F(5, 3*(r-i)**4) for i in (1, 2, 3)), F(0)))
    endpoint('square k6 strips3+3', cost, 2*E[3]+F(72, 5*r**4))
    endpoint('square k6 other patterns', cost, E[2]+es)
    less('square k6 size5 and singleton floor', E[2]+es, E[1]+F(7421,100000))
    less('square k6 nonstrip3+3 floor', E[2]+es, E[3]+el)
    less('square k6 three-corner floor', E[2]+es, 2*E[1]+E[4])
    base = F(2, r*(r-2)**2)
    less('square k6 strips1+5 monotonicity',
         F(144, 5*r**5)+sum((F(20, 3*(r-i)**5) for i in (1, 2, 3)), F(0)), base, 'monotonicity')
    less('square k6 strips3+3 monotonicity', F(288, 5*r**5), base, 'monotonicity')


def remaining_multicorner_parameters():
    e310, e411 = finite_energy(6, 10, 3), finite_energy(7, 11, 4)
    less('T2 even j3 balanced', e310+D(F(2, 3))+pair_error(6, 8, 4)-F(84, 5*8**4), E[1]+E[6])
    less('T2 even j3 unbalanced', e310+D(F(2, 3))-D(F(2, 7))+pair_error(6, 7, 3)-F(10, 7**4), E[1]+E[5])
    less('T2 even j4', e411+D(F(4, 7))+pair_error(7, 8, 4)-F(35, 3*9**4), E[1]+E[6])
    for name, r, g, c in (('balanced3', 8, 4, F(84, 5)), ('unbalanced3', 7, 3, F(10)), ('j4', 9, 4, F(35, 3))):
        less('even '+name+' monotonicity', 8*c/g, r*r, 'monotonicity')
    for j in range(6):
        m = j+7
        R, S = m-2, m+3
        upper = E[j]+D(F(5, R))-D(F(1, m))+F(6, R**4)+B(R, S, j)-F(5*(j+4), 3*m**4)
        less('T2 odd j'+str(j), upper, E[1]+E[3 if j==0 else 4])
        less('odd j'+str(j)+' monotonicity', F(20*(j+4), 9), m*m, 'monotonicity')
    less('T3 empty prefix', D(F(6, 7)), E[1]+E[4])
    less('T3 j1', D(F(3, 4))+B(8, 14, 1), E[5])
    less('T3 j2,3', E[3]+D(F(2, 3))+B(10, 16, 3), E[1]+E[6])
    less('T3 j>=4', D(F(6, 11))+B(13, 19, 6), E[1])
    less('T3 odd high-prefix flux comparison', B(17, 24, 7), B(13, 19, 6), 'scalar')


def decimal_endpoint(record, key, digits=9):
    scale = int(record['scale'])
    value = int(record[key])*10**digits
    rounded = ((value+scale-1)//scale if key == 'upper_integer' else value//scale)
    sign = '-' if rounded < 0 else ''
    whole, fraction = divmod(abs(rounded), 10**digits)
    return sign+str(whole)+'.'+str(fraction).zfill(digits)


def write_table(path):
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open('w', newline='', encoding='utf-8') as handle:
        writer = csv.writer(handle)
        writer.writerow(('comparison', 'computed_left_lower', 'computed_left_upper',
                         'comparison_right_lower', 'printed_upper_bound', 'positive_gap_lower'))
        for row in checks:
            writer.writerow((row['name'],
                decimal_endpoint(row['left_interval'], 'lower_integer'),
                decimal_endpoint(row['left_interval'], 'upper_integer'),
                decimal_endpoint(row['right_interval'], 'lower_integer'),
                row.get('printed_upper_bound', ''),
                decimal_endpoint(row['positive_margin'], 'lower_integer')))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path)
    parser.add_argument('--table', type=Path, help='Write a readable comparison table as CSV.')
    args = parser.parse_args()
    groups = {}
    for name, action in (
        ('singleton_bounds', singleton_bounds),
        ('common_short_defect_trace', short_defect_trace),
        ('canonical_hulls', terminal_hulls),
        ('large_imbalance_and_shallow_corners', large_imbalance_and_shallow_corners),
        ('single_corner_families', single_corner_families),
        ('low_imbalance_multicorner_families', low_imbalance_multicorner_families),
        ('remaining_multicorner_parameters', remaining_multicorner_parameters),
    ):
        start = len(checks)
        action()
        groups[name] = len(checks)-start
    wanted = {(4, 6, 1), (4, 6, 2), (4, 7, 2), (5, 7, 2),
              (5, 8, 3), (6, 10, 3), (7, 11, 4), (8, 12, 4)}
    require(set(minors) == wanted, 'exactly eight printed target boundary bounds')
    require(len(LOW_T_FAMILIES) == 12 and len({row[:2] for row in LOW_T_FAMILIES}) == 12,
            'twelve distinct low-imbalance families')
    family_endpoints = sum(row['kind'] == 'family_endpoint' for row in checks)
    require(family_endpoints == 20, 'twenty analytic rows in the low-imbalance tables')
    require(len({row['name'] for row in checks}) == len(checks), 'unique comparison names')
    require(len({row['name'] for row in identities}) == len(identities), 'unique identity names')
    require({row['name'] for row in checks if 'printed_upper_bound' in row}
            == set(PRINTED_UPPER_BOUNDS), 'complete coverage of displayed decimal bounds')
    if args.table:
        write_table(args.table)
    output = {
        'passed': True, 'analytic_cutoff_N': 18, 'terminal_hull_cutoff_N': 18,
        'fixed_comparison_count': len(checks), 'comparison_groups': groups,
        'displayed_decimal_upper_bounds_checked': len(PRINTED_UPPER_BOUNDS),
        'comparisons': checks, 'exact_identity_count': len(identities),
        'exact_identities': identities,
        'boundary_minors': [{'r': r, 's': s, 'k': k, 'lower_bound': str(value)}
                            for (r, s, k), value in sorted(minors.items())],
        'low_imbalance_family_count': len(LOW_T_FAMILIES),
        'low_imbalance_endpoint_count': family_endpoints,
        'low_imbalance_families': [dict(zip(
            ('side_gap', 'deficit', 'least_short_side', 'target_hull_shift', 'target_strip_length'), row))
            for row in LOW_T_FAMILIES],
        'hull_or_shape_enumeration': False,
        'maximum_quadrant_matrix_order': 6,
        'maximum_strip_energy_index': 6,
        'uses_printed_boundary_bounds': True,
    }
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(output, indent=2)+'\n')
    print('Passed '+str(len(checks))+' fixed comparisons, '+str(len(identities))
          +' exact identities, and eight printed boundary bounds.')
    print('Twelve low-imbalance families; twenty analytic endpoint rows.')
    print('Uniform cutoff N >= 18; canonical-hull concentration N >= 18.')


if __name__ == '__main__':
    main()


==> anc/verification/completion/analytic/check_uniform_minors.py <==
#!/usr/bin/env python3
"""Cross-check the eight printed boundary bounds using primal cofactors."""
import argparse
from fractions import Fraction
import importlib.util
import json
from pathlib import Path

COMPLETION = Path(__file__).resolve().parent.parent
spec = importlib.util.spec_from_file_location(
    'independent_primal_counts', COMPLETION/'residual/check_small_independently.py')
graphs = importlib.util.module_from_spec(spec)
spec.loader.exec_module(graphs)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--uniform', type=Path,
                        default=COMPLETION/'analytic/uniform-comparisons.json')
    args = parser.parse_args()
    payload = json.loads(args.uniform.read_text())
    wanted = {(4, 6, 1), (4, 6, 2), (4, 7, 2), (5, 7, 2),
              (5, 8, 3), (6, 10, 3), (7, 11, 4), (8, 12, 4)}
    rows = payload['boundary_minors']
    observed = {(row['r'], row['s'], row['k']) for row in rows}
    graphs.need(len(rows) == len(observed) == 8 and observed == wanted,
                'uniform boundary-minor coverage')
    for row in rows:
        r, s, k = row['r'], row['s'], row['k']
        full = graphs.trees(r, s, ())
        strip = graphs.trees(r, s, tuple((0, y) for y in range(k)))
        graphs.need(Fraction(strip, full) > Fraction(row['lower_bound']),
                    'independent primal reconstruction of boundary minor')
    print('Independent PASS: all eight printed boundary bounds from primal Kirchhoff cofactors.')


if __name__ == '__main__':
    main()


==> anc/verification/completion/analytic/uniform-comparisons.csv <==
comparison,computed_left_lower,computed_left_upper,comparison_right_lower,printed_upper_bound,positive_gap_lower
cosh cutoff,1.888423891,1.888423892,2.000000000,,0.111576108
exponential tail denominator,20000.000000000,20000.000000000,21991.482025665,,1991.482025665
one-wall integral coefficient,0.505050505,0.505050506,0.510293782,,0.005243277
one-wall tail monotonicity,1.953125000,1.953125000,3.500000000,,1.546875000
first-mode Taylor coefficient,0.066666666,0.066666667,0.076902636,,0.010235969
first-mode angle range,0.617346938,0.617346939,0.625000000,,0.007653061
first-mode exponential comparison,0.333333333,0.333333334,0.350000000,,0.016666666
exp(2 pi) upper bound,536.847616329,536.847616330,540.000000000,,3.152383670
second-wall first mode,0.750000000,0.750000000,0.758183118,,0.008183118
square singleton coefficient,2.400000000,2.400000000,2.416666666,,0.016666666
normalized T=1 rectangle error,1.641601562,1.641601563,1.666666666,,0.025065104
normalized T>=2 rectangle error,1.630208333,1.630208334,1.666666666,,0.036458333
quadrant diagonal for small sides,0.302000000,0.302000000,0.302347273,,0.000347273
small-side radical 3,2.999824000,2.999824000,3.000000000,,0.000176000
small-side radical 5,4.999696000,4.999696000,5.000000000,,0.000304000
small-side radical 21,20.994724000,20.994724000,21.000000000,,0.005276000
singleton bound at side 2,0.104166666,0.104166667,0.112582781,,0.008416114
singleton bound at side 3,0.020576131,0.020576132,0.021523178,,0.000947047
square singleton bound at side 2,0.150000000,0.150000000,0.172185430,,0.022185430
square singleton bound at side 3,0.029629629,0.029629630,0.034216335,,0.004586705
strip trace determinant positive,0.000000000,0.000000000,0.093170974,,0.093170974
strip trace coefficient 0,12.166666666,12.166666667,12.182147532,,0.015480865
strip trace coefficient 1,-21.500000000,-21.500000000,-21.465912753,,0.034087247
strip trace coefficient 2,12.000000000,12.000000000,12.980320396,,0.980320396
square trace Schur complement positive,0.000000000,0.000000000,0.314791333,,0.314791333
square trace coefficient 0,40.000000000,40.000000000,40.238165617,,0.238165617
square trace coefficient 2,-36.000000000,-36.000000000,-35.926340366,,0.073659634
square trace coefficient 4,0.000000000,0.000000000,50.827320445,,50.827320445
trace cosh cutoff,1.543080634,1.543080635,1.550000000,,0.006919365
trace measure bracket,0.000000000,0.000000000,0.097500000,,0.097500000
trace measure remainder,0.000000000,0.000000000,0.005312500,,0.005312500
trace strip polynomial on unit interval,0.000000000,0.000000000,3.341666666,,3.341666666
trace square polynomial rounding,10.890000000,10.890000000,11.000000000,,0.110000000
trace exponential tail denominator,22000.000000000,22000.000000000,22011.054966728,,11.054966728
trace tail numerator growth,1.728000000,1.728000000,7.000000000,,5.272000000
trace tail denominator growth,7.000000000,7.000000000,7.266666666,,0.266666666
trace complete-integral cancellation positive,0.000000000,0.000000000,0.234126984,,0.234126984
strip trace stated coefficient,5.300600000,5.300600000,5.300640589,,0.000040589
strip trace final coefficient,5.250000000,5.250000000,5.300600000,,0.050600000
square trace stated coefficient,20.404400000,20.404400000,20.404457158,,0.000057158
square trace final coefficient,20.000000000,20.000000000,20.404400000,,0.404400000
strip line at five: height,0.052001200,0.052001800,0.053333333,,0.001331533
strip line at five: left slope,0.001666666,0.001666667,0.002267100,,0.000600433
strip line at five: right slope,0.001635400,0.001636700,0.001666666,,0.000029966
terminal k2 width4,0.090355025,0.090355026,0.091170000,,0.000814974
terminal k2 width>=5,0.091413873,0.091413874,0.092280000,,0.000866126
terminal k3,0.028272249,0.028272250,0.028346000,,0.000073750
terminal k4 width7,0.008877674,0.008877675,0.008880000,,0.000002325
terminal k4 width>=8,0.008899859,0.008899860,0.008910000,,0.000010140
three-cell energy floor,0.028169989,0.028169990,0.028272249,,0.000102259
square versus L,0.056745000,0.056745500,0.067143400,,0.010397900
square versus two corners,0.056745000,0.056745500,0.059870600,,0.003125100
terminal flux k5,0.009616581,0.009616582,0.010000000,,0.000383418
terminal flux k6,0.005343487,0.005343488,0.010000000,,0.004656512
terminal flux tail,0.005475084,0.005475085,0.010000000,,0.004524915
terminal gap k6,0.065000000,0.065000000,0.065220000,,0.000220000
canonical high-deficit gap,0.005475084,0.005475085,0.005540000,,0.000064915
canonical k5 gap,0.063333333,0.063333334,0.074210000,,0.010876666
"T4 j0,1",0.058902537,0.058903251,0.070540000,.058968,0.011636749
"T4 j2,3",0.069793684,0.069794530,0.074210000,.069851,0.004415470
T4 convex endpoint 4,0.071203779,0.071204172,0.074210000,.07121,0.003005828
T4 convex endpoint 9,0.073664706,0.073665010,0.074210000,.07367,0.000544990
T>=5 j0..3,0.065720722,0.065721520,0.074210000,.065772,0.008488480
T>=5 convex endpoint 4,0.066697257,0.066697592,0.074210000,.06670,0.007512408
T>=5 convex endpoint 11,0.074026270,0.074026532,0.074210000,.07403,0.000183468
T>=6 j>=12,0.073358484,0.073358717,0.074210000,.073388,0.000851283
"T3 even shallow (0, 1)",0.057272333,0.057273665,0.065220000,.0574,0.007946335
"T3 even shallow (2, 3)",0.066052997,0.066054287,0.070540000,.0662,0.004485713
"T3 even shallow (4, 6)",0.071007877,0.071009310,0.074210000,.0711,0.003200690
"T3 odd shallow (0, 1)",0.056751415,0.056752408,0.065220000,.0569,0.008467592
"T3 odd shallow (2, 3)",0.066799611,0.066800677,0.070540000,.0669,0.003739323
"T3 odd shallow (4, 7)",0.073084036,0.073086610,0.074210000,.0732,0.001123390
gap3 shallow prefix 0,0.039738388,0.039739639,0.056740000,.039792,0.017000361
gap3 shallow prefix 1,0.060828651,0.060829903,0.074210000,.060872,0.013380097
gap3 shallow prefix 2,0.067227045,0.067228254,0.074210000,.067264,0.006981746
gap3 shallow prefix 3,0.070255722,0.070256922,0.074210000,.070288,0.003953078
gap3 shallow prefix 4,0.072122121,0.072123335,0.074210000,.072150,0.002086665
gap3 shallow prefix 5,0.073462274,0.073463519,0.074210000,.073488,0.000746481
entire L corner family,0.056236009,0.056237539,0.067143400,.056330,0.010905861
L corner family monotonicity,0.040455675,0.040455676,0.041521990,,0.001066315
square-notch family endpoint 5,0.055929818,0.055931086,0.056745000,.055963,0.000813914
square-notch family endpoint 6,0.055135222,0.055136267,0.056745000,.055963,0.001608733
square-notch family monotonicity,0.010288065,0.010288066,0.010532407,,0.000244341
entire 2-by-3 notch family,0.062333344,0.062334553,0.065222100,.062375,0.002887547
2-by-3 notch monotonicity,93.333333333,93.333333334,122.000000000,,28.666666666
square k2,0.057850056,0.057850673,0.059870600,,0.002019927
gap1 k2,0.051523530,0.051524573,0.059870600,,0.008346027
square k2 monotonicity,614.400000000,614.400000000,625.000000000,,10.600000000
gap1 k2 monotonicity,13.333333333,13.333333334,16.000000000,,2.666666666
square k3 three corners,0.084496353,0.084496971,0.089805900,,0.005308929
gap1 k3 singleton and strip2,0.067908051,0.067909044,0.070766900,,0.002857856
gap1 k3 three corners,0.070974718,0.070975710,0.089805900,,0.018830190
gap1 k3 correction cap,6.916666666,6.916666667,10.500000000,,3.583333333
gap2 k3,0.070301724,0.070303254,0.070766900,,0.000463646
gap2 k3 monotonicity,13.333333333,13.333333334,16.000000000,,2.666666666
square k4 strips1+3,0.107056858,0.107057972,0.111071648,,0.004013677
square k4 other patterns,0.107056858,0.107057972,0.112438700,,0.005380728
square k4 strips1+3 monotonicity,0.040089258,0.040089259,0.044444444,,0.004355185
square k4 other monotonicity,0.012288000,0.012288000,0.044444444,,0.032156444
gap1 k4 strips2+2,0.097959048,0.097960041,0.098463200,,0.000503159
gap1 k4 other patterns,0.097959048,0.097960041,0.100472566,,0.002512526
gap1 k4 monotonicity,0.013440000,0.013440000,0.013595833,,0.000155833
gap1 k4 other correction cap,26.666666666,26.666666667,42.000000000,,15.333333333
gap2 k4,0.073023151,0.073024419,0.076305100,,0.003280681
gap2 k4 monotonicity,24.844444444,24.844444445,25.000000000,,0.155555555
gap2 k4 nonstrip floor,0.061276466,0.061276867,0.067143400,,0.005866533
square k5 strips1+4,0.101004163,0.101005097,0.101341353,,0.000336256
square k5 square and singleton,0.101004163,0.101005097,0.103964250,,0.002959153
square k5 other patterns,0.101004163,0.101005097,0.106337959,,0.005332862
square k5 strips1+4 monotonicity,0.022791280,0.022791281,0.023750000,,0.000958719
square k5 square and singleton monotonicity,0.011522633,0.011522634,0.023750000,,0.012227366
square k5 other patterns monotonicity,0.006172839,0.006172840,0.023750000,,0.017577160
square k5 other floor,0.067143400,0.067143800,0.076305100,,0.009161300
gap1 k5 strips1+4,0.088527652,0.088528592,0.089056760,,0.000528168
gap1 k5 other patterns,0.088527652,0.088528592,0.093110341,,0.004581749
gap1 k5 monotonicity,0.006258573,0.006258574,0.006388888,,0.000130315
gap1 k5 other correction cap,33.333333333,33.333333334,48.666666666,,15.333333333
gap2 k5 two-strip floor,0.086680300,0.086681000,0.087201400,,0.000520400
gap2 k5,0.083711901,0.083713047,0.086680300,,0.002967253
square k6 strips1+5,0.093780437,0.093781304,0.095398342,,0.001617038
square k6 strips3+3,0.093780437,0.093781304,0.098737101,,0.004955797
square k6 other patterns,0.093780437,0.093781304,0.097576600,,0.003795296
square k6 size5 and singleton floor,0.097576600,0.097577400,0.104145300,,0.006567900
square k6 nonstrip3+3 floor,0.097576600,0.097577400,0.113513200,,0.015935800
square k6 three-corner floor,0.097576600,0.097577400,0.109604200,,0.012026800
square k6 strips1+5 monotonicity,0.011214660,0.011214661,0.011428571,,0.000213910
square k6 strips3+3 monotonicity,0.003427143,0.003427144,0.011428571,,0.008001427
T2 even j3 balanced,0.083504472,0.083505329,0.083572500,,0.000067171
T2 even j3 unbalanced,0.075432172,0.075433267,0.081936500,,0.006503233
T2 even j4,0.081945960,0.081946838,0.083572500,,0.001625662
even balanced3 monotonicity,33.600000000,33.600000000,64.000000000,,30.400000000
even unbalanced3 monotonicity,26.666666666,26.666666667,49.000000000,,22.333333333
even j4 monotonicity,23.333333333,23.333333334,81.000000000,,57.666666666
T2 odd j0,0.062986427,0.062987380,0.076305100,,0.013317720
odd j0 monotonicity,8.888888888,8.888888889,49.000000000,,40.111111111
T2 odd j1,0.076133079,0.076134078,0.079668900,,0.003534822
odd j1 monotonicity,11.111111111,11.111111112,64.000000000,,52.888888888
T2 odd j2,0.078396439,0.078397428,0.079668900,,0.001271472
odd j2 monotonicity,13.333333333,13.333333334,81.000000000,,67.666666666
T2 odd j3,0.078960308,0.078961313,0.079668900,,0.000707587
odd j3 monotonicity,15.555555555,15.555555556,100.000000000,,84.444444444
T2 odd j4,0.079210842,0.079211881,0.079668900,,0.000457019
odd j4 monotonicity,17.777777777,17.777777778,121.000000000,,103.222222222
T2 odd j5,0.079416540,0.079417627,0.079668900,,0.000251273
odd j5 monotonicity,20.000000000,20.000000000,144.000000000,,124.000000000
T3 empty prefix,0.046061813,0.046062529,0.079668900,,0.033606371
T3 j1,0.037725953,0.037726579,0.052001200,,0.014274621
"T3 j2,3",0.079612219,0.079613175,0.083572500,,0.003959325
T3 j>=4,0.027562004,0.027562459,0.029935300,,0.002372841
T3 odd high-prefix flux comparison,0.002765049,0.002765050,0.005343487,,0.002578438


==> anc/verification/completion/analytic/uniform-comparisons.json <==
{
  "passed": true,
  "analytic_cutoff_N": 18,
  "terminal_hull_cutoff_N": 18,
  "fixed_comparison_count": 150,
  "comparison_groups": {
    "singleton_bounds": 20,
    "common_short_defect_trace": 21,
    "canonical_hulls": 17,
    "large_imbalance_and_shallow_corners": 20,
    "single_corner_families": 7,
    "low_imbalance_multicorner_families": 42,
    "remaining_multicorner_parameters": 23
  },
  "displayed_decimal_upper_bounds_checked": 24,
  "comparisons": [
    {
      "name": "cosh cutoff",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "188842389186290210559341522239048740815525267822087610073475797857423299119412193",
        "upper_integer": "188842389186290210559341522239048740815525267822087610073475797857423299119412194",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.888423891862902105593415222390",
          "1.888423891862902105593415222391"
        ]
      },
      "right_interval": {
        "lower_integer": "200000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "200000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "2.000000000000000000000000000000",
          "2.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "11157610813709789440658477760951259184474732177912389926524202142576700880587806",
        "upper_integer": "11157610813709789440658477760951259184474732177912389926524202142576700880587807",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.111576108137097894406584777609",
          "0.111576108137097894406584777610"
        ]
      }
    },
    {
      "name": "exponential tail denominator",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "2000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "20000.000000000000000000000000000000",
          "20000.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "2199148202566506314256226436823171943470875259315131690332582905336503201900172904299",
        "upper_integer": "2199148202566506314256226436823171943470875259315131690332582905336503201900172904300",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "21991.482025665063142562264368231719",
          "21991.482025665063142562264368231720"
        ]
      },
      "positive_margin": {
        "lower_integer": "199148202566506314256226436823171943470875259315131690332582905336503201900172904299",
        "upper_integer": "199148202566506314256226436823171943470875259315131690332582905336503201900172904300",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1991.482025665063142562264368231719",
          "1991.482025665063142562264368231720"
        ]
      }
    },
    {
      "name": "one-wall integral coefficient",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "50505050505050505050505050505050505050505050505050505050505050505050505050505050",
        "upper_integer": "50505050505050505050505050505050505050505050505050505050505050505050505050505051",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.505050505050505050505050505050",
          "0.505050505050505050505050505051"
        ]
      },
      "right_interval": {
        "lower_integer": "51029378206910345517275863793189659482974148707435371768588429421471073553677683",
        "upper_integer": "51029378206910345517275863793189659482974148707435371768588429421471073553677684",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.510293782069103455172758637931",
          "0.510293782069103455172758637932"
        ]
      },
      "positive_margin": {
        "lower_integer": "524327701859840466770813288139154432469098202384866718083378916420568503172632",
        "upper_integer": "524327701859840466770813288139154432469098202384866718083378916420568503172634",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005243277018598404667708132881",
          "0.005243277018598404667708132882"
        ]
      }
    },
    {
      "name": "one-wall tail monotonicity",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "195312500000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "195312500000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.953125000000000000000000000000",
          "1.953125000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "350000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "350000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "3.500000000000000000000000000000",
          "3.500000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "154687500000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "154687500000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.546875000000000000000000000000",
          "1.546875000000000000000000000000"
        ]
      }
    },
    {
      "name": "first-mode Taylor coefficient",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "6666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "6666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.066666666666666666666666666666",
          "0.066666666666666666666666666667"
        ]
      },
      "right_interval": {
        "lower_integer": "7690263605442176870748299319727891156462585034013605442176870748299319727891156",
        "upper_integer": "7690263605442176870748299319727891156462585034013605442176870748299319727891157",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.076902636054421768707482993197",
          "0.076902636054421768707482993198"
        ]
      },
      "positive_margin": {
        "lower_integer": "1023596938775510204081632653061224489795918367346938775510204081632653061224489",
        "upper_integer": "1023596938775510204081632653061224489795918367346938775510204081632653061224491",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010235969387755102040816326530",
          "0.010235969387755102040816326531"
        ]
      }
    },
    {
      "name": "first-mode angle range",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "61734693877551020408163265306122448979591836734693877551020408163265306122448979",
        "upper_integer": "61734693877551020408163265306122448979591836734693877551020408163265306122448980",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.617346938775510204081632653061",
          "0.617346938775510204081632653062"
        ]
      },
      "right_interval": {
        "lower_integer": "62500000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "62500000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.625000000000000000000000000000",
          "0.625000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "765306122448979591836734693877551020408163265306122448979591836734693877551020",
        "upper_integer": "765306122448979591836734693877551020408163265306122448979591836734693877551021",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.007653061224489795918367346938",
          "0.007653061224489795918367346939"
        ]
      }
    },
    {
      "name": "first-mode exponential comparison",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "33333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "33333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.333333333333333333333333333333",
          "0.333333333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "35000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "35000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.350000000000000000000000000000",
          "0.350000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "1666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.016666666666666666666666666666",
          "0.016666666666666666666666666667"
        ]
      }
    },
    {
      "name": "exp(2 pi) upper bound",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "53684761632986171180399852679444015250021551328374542677342131591927202968055643784",
        "upper_integer": "53684761632986171180399852679444015250021551328374542677342131591927202968055643785",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "536.847616329861711803998526794440",
          "536.847616329861711803998526794441"
        ]
      },
      "right_interval": {
        "lower_integer": "54000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "54000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "540.000000000000000000000000000000",
          "540.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "315238367013828819600147320555984749978448671625457322657868408072797031944356215",
        "upper_integer": "315238367013828819600147320555984749978448671625457322657868408072797031944356216",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "3.152383670138288196001473205559",
          "3.152383670138288196001473205560"
        ]
      }
    },
    {
      "name": "second-wall first mode",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "75000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "75000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.750000000000000000000000000000",
          "0.750000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "75818311836734693877551020408163265306122448979591836734693877551020408163265306",
        "upper_integer": "75818311836734693877551020408163265306122448979591836734693877551020408163265307",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.758183118367346938775510204081",
          "0.758183118367346938775510204082"
        ]
      },
      "positive_margin": {
        "lower_integer": "818311836734693877551020408163265306122448979591836734693877551020408163265306",
        "upper_integer": "818311836734693877551020408163265306122448979591836734693877551020408163265307",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008183118367346938775510204081",
          "0.008183118367346938775510204082"
        ]
      }
    },
    {
      "name": "square singleton coefficient",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "240000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "240000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "2.400000000000000000000000000000",
          "2.400000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "241666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "241666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "2.416666666666666666666666666666",
          "2.416666666666666666666666666667"
        ]
      },
      "positive_margin": {
        "lower_integer": "1666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "1666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.016666666666666666666666666666",
          "0.016666666666666666666666666667"
        ]
      }
    },
    {
      "name": "normalized T=1 rectangle error",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "164160156250000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "164160156250000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.641601562500000000000000000000",
          "1.641601562500000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "166666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "166666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.666666666666666666666666666666",
          "1.666666666666666666666666666667"
        ]
      },
      "positive_margin": {
        "lower_integer": "2506510416666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "2506510416666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.025065104166666666666666666666",
          "0.025065104166666666666666666667"
        ]
      }
    },
    {
      "name": "normalized T>=2 rectangle error",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "163020833333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "163020833333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.630208333333333333333333333333",
          "1.630208333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "166666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "166666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.666666666666666666666666666666",
          "1.666666666666666666666666666667"
        ]
      },
      "positive_margin": {
        "lower_integer": "3645833333333333333333333333333333333333333333333333333333333333333333333333332",
        "upper_integer": "3645833333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.036458333333333333333333333333",
          "0.036458333333333333333333333334"
        ]
      }
    },
    {
      "name": "quadrant diagonal for small sides",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "30200000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "30200000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.302000000000000000000000000000",
          "0.302000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "30234727368644962293821435296215928882555094682810823885768624636074845135780935",
        "upper_integer": "30234727368645016331786044543018368305135481595648992127447041430247184345371418",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.302347273686449622938214352962",
          "0.302347273686450163317860445431"
        ]
      },
      "positive_margin": {
        "lower_integer": "34727368644962293821435296215928882555094682810823885768624636074845135780935",
        "upper_integer": "34727368645016331786044543018368305135481595648992127447041430247184345371418",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000347273686449622938214352962",
          "0.000347273686450163317860445431"
        ]
      }
    },
    {
      "name": "small-side radical 3",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "299982400000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "299982400000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "2.999824000000000000000000000000",
          "2.999824000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "300000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "300000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "3.000000000000000000000000000000",
          "3.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "17600000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "17600000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000176000000000000000000000000",
          "0.000176000000000000000000000000"
        ]
      }
    },
    {
      "name": "small-side radical 5",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "499969600000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "499969600000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "4.999696000000000000000000000000",
          "4.999696000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "500000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "500000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "5.000000000000000000000000000000",
          "5.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "30400000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "30400000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000304000000000000000000000000",
          "0.000304000000000000000000000000"
        ]
      }
    },
    {
      "name": "small-side radical 21",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "2099472400000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2099472400000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "20.994724000000000000000000000000",
          "20.994724000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "2100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "21.000000000000000000000000000000",
          "21.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "527600000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "527600000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005276000000000000000000000000",
          "0.005276000000000000000000000000"
        ]
      }
    },
    {
      "name": "singleton bound at side 2",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "10416666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "10416666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.104166666666666666666666666666",
          "0.104166666666666666666666666667"
        ]
      },
      "right_interval": {
        "lower_integer": "11258278145695364238410596026490066225165562913907284768211920529801324503311258",
        "upper_integer": "11258278145695364238410596026490066225165562913907284768211920529801324503311259",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.112582781456953642384105960264",
          "0.112582781456953642384105960265"
        ]
      },
      "positive_margin": {
        "lower_integer": "841611479028697571743929359823399558498896247240618101545253863134657836644591",
        "upper_integer": "841611479028697571743929359823399558498896247240618101545253863134657836644593",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008416114790286975717439293598",
          "0.008416114790286975717439293599"
        ]
      }
    },
    {
      "name": "singleton bound at side 3",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "2057613168724279835390946502057613168724279835390946502057613168724279835390946",
        "upper_integer": "2057613168724279835390946502057613168724279835390946502057613168724279835390947",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.020576131687242798353909465020",
          "0.020576131687242798353909465021"
        ]
      },
      "right_interval": {
        "lower_integer": "2152317880794701986754966887417218543046357615894039735099337748344370860927152",
        "upper_integer": "2152317880794701986754966887417218543046357615894039735099337748344370860927153",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.021523178807947019867549668874",
          "0.021523178807947019867549668875"
        ]
      },
      "positive_margin": {
        "lower_integer": "94704712070422151364020385359605374322077780503093233041724579620091025536205",
        "upper_integer": "94704712070422151364020385359605374322077780503093233041724579620091025536207",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000947047120704221513640203853",
          "0.000947047120704221513640203854"
        ]
      }
    },
    {
      "name": "square singleton bound at side 2",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "15000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "15000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.150000000000000000000000000000",
          "0.150000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "17218543046357615894039735099337748344370860927152317880794701986754966887417218",
        "upper_integer": "17218543046357615894039735099337748344370860927152317880794701986754966887417219",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.172185430463576158940397350993",
          "0.172185430463576158940397350994"
        ]
      },
      "positive_margin": {
        "lower_integer": "2218543046357615894039735099337748344370860927152317880794701986754966887417218",
        "upper_integer": "2218543046357615894039735099337748344370860927152317880794701986754966887417219",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.022185430463576158940397350993",
          "0.022185430463576158940397350994"
        ]
      }
    },
    {
      "name": "square singleton bound at side 3",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "2962962962962962962962962962962962962962962962962962962962962962962962962962962",
        "upper_integer": "2962962962962962962962962962962962962962962962962962962962962962962962962962963",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.029629629629629629629629629629",
          "0.029629629629629629629629629630"
        ]
      },
      "right_interval": {
        "lower_integer": "3421633554083885209713024282560706401766004415011037527593818984547461368653421",
        "upper_integer": "3421633554083885209713024282560706401766004415011037527593818984547461368653422",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.034216335540838852097130242825",
          "0.034216335540838852097130242826"
        ]
      },
      "positive_margin": {
        "lower_integer": "458670591120922246750061319597743438803041452048074564630856021584498405690458",
        "upper_integer": "458670591120922246750061319597743438803041452048074564630856021584498405690460",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004586705911209222467500613195",
          "0.004586705911209222467500613196"
        ]
      }
    },
    {
      "name": "strip trace determinant positive",
      "kind": "kernel",
      "left_interval": {
        "lower_integer": "0",
        "upper_integer": "0",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000000000000000000000000000000",
          "0.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "9317097404686485977074860281719605861835031709245912534394596508845921762596882",
        "upper_integer": "9317097404686697135905460811394269848479560018294404845025016889072572947523724",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.093170974046864859770748602817",
          "0.093170974046866971359054608114"
        ]
      },
      "positive_margin": {
        "lower_integer": "9317097404686485977074860281719605861835031709245912534394596508845921762596882",
        "upper_integer": "9317097404686697135905460811394269848479560018294404845025016889072572947523724",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.093170974046864859770748602817",
          "0.093170974046866971359054608114"
        ]
      }
    },
    {
      "name": "strip trace coefficient 0",
      "kind": "kernel",
      "left_interval": {
        "lower_integer": "1216666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "1216666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "12.166666666666666666666666666666",
          "12.166666666666666666666666666667"
        ]
      },
      "right_interval": {
        "lower_integer": "1218214753258169120638493308029251141968574603679803046862367320493035405200913220",
        "upper_integer": "1218214753258209721463730226281091567321107341365853298325507595680099100603171314",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "12.182147532581691206384933080292",
          "12.182147532582097214637302262811"
        ]
      },
      "positive_margin": {
        "lower_integer": "1548086591502453971826641362584475301907937013136380195700653826368738534246553",
        "upper_integer": "1548086591543054797063559614424900654440674699186631658840929013432433936504648",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.015480865915024539718266413625",
          "0.015480865915430547970635596145"
        ]
      }
    },
    {
      "name": "strip trace coefficient 1",
      "kind": "kernel",
      "left_interval": {
        "lower_integer": "-2150000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "-2150000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "-21.500000000000000000000000000000",
          "-21.500000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "-2146591275297827553050714876491460667308535405068331588294292987088095257706231337",
        "upper_integer": "-2146591275297769623802645355723037058830014112475152700749221590907593857816284563",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "-21.465912752978275530507148764915",
          "-21.465912752977696238026453557230"
        ]
      },
      "positive_margin": {
        "lower_integer": "3408724702172446949285123508539332691464594931668411705707012911904742293768663",
        "upper_integer": "3408724702230376197354644276962941169985887524847299250778409092406142183715437",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.034087247021724469492851235085",
          "0.034087247022303761973546442770"
        ]
      }
    },
    {
      "name": "strip trace coefficient 2",
      "kind": "kernel",
      "left_interval": {
        "lower_integer": "1200000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1200000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "12.000000000000000000000000000000",
          "12.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "1298032039610802166259537433517035879385741961285719174843832520380899686184184054",
        "upper_integer": "1298032039610833904267692333388540633503192031699962928480472154694005690592843974",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "12.980320396108021662595374335170",
          "12.980320396108339042676923333886"
        ]
      },
      "positive_margin": {
        "lower_integer": "98032039610802166259537433517035879385741961285719174843832520380899686184184054",
        "upper_integer": "98032039610833904267692333388540633503192031699962928480472154694005690592843974",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.980320396108021662595374335170",
          "0.980320396108339042676923333886"
        ]
      }
    },
    {
      "name": "square trace Schur complement positive",
      "kind": "kernel",
      "left_interval": {
        "lower_integer": "0",
        "upper_integer": "0",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000000000000000000000000000000",
          "0.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "31479133386870808552594817064235575456832149144729775846638758590042693081889191",
        "upper_integer": "31479133386872545957613836900298440328138632672187516015578748537547874265481615",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.314791333868708085525948170642",
          "0.314791333868725459576138369003"
        ]
      },
      "positive_margin": {
        "lower_integer": "31479133386870808552594817064235575456832149144729775846638758590042693081889191",
        "upper_integer": "31479133386872545957613836900298440328138632672187516015578748537547874265481615",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.314791333868708085525948170642",
          "0.314791333868725459576138369003"
        ]
      }
    },
    {
      "name": "square trace coefficient 0",
      "kind": "kernel",
      "left_interval": {
        "lower_integer": "4000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "4000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "40.000000000000000000000000000000",
          "40.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "4023816561716368667390347823376264316815851068788613216632377111898497516611746102",
        "upper_integer": "4023816561716569670193639038633337332955456497836559777656402196489216118652572942",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "40.238165617163686673903478233762",
          "40.238165617165696701936390386334"
        ]
      },
      "positive_margin": {
        "lower_integer": "23816561716368667390347823376264316815851068788613216632377111898497516611746102",
        "upper_integer": "23816561716569670193639038633337332955456497836559777656402196489216118652572942",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.238165617163686673903478233762",
          "0.238165617165696701936390386334"
        ]
      }
    },
    {
      "name": "square trace coefficient 2",
      "kind": "kernel",
      "left_interval": {
        "lower_integer": "-3600000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "-3600000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "-36.000000000000000000000000000000",
          "-36.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "-3592634036595378219808513461423930917271863581317754110592073140760673750384066001",
        "upper_integer": "-3592634036594840316592475085694527319109739332718834643072754414147995176408620818",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "-35.926340365953782198085134614240",
          "-35.926340365948403165924750856945"
        ]
      },
      "positive_margin": {
        "lower_integer": "7365963404621780191486538576069082728136418682245889407926859239326249615933999",
        "upper_integer": "7365963405159683407524914305472680890260667281165356927245585852004823591379182",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.073659634046217801914865385760",
          "0.073659634051596834075249143055"
        ]
      }
    },
    {
      "name": "square trace coefficient 4",
      "kind": "kernel",
      "left_interval": {
        "lower_integer": "0",
        "upper_integer": "0",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000000000000000000000000000000",
          "0.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "5082732044546160579012101499268333207564041434540314110740717800299123778600604032",
        "upper_integer": "5082732044546441106562081974660628526349002883158650132689084674975673486003170592",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "50.827320445461605790121014992683",
          "50.827320445464411065620819746607"
        ]
      },
      "positive_margin": {
        "lower_integer": "5082732044546160579012101499268333207564041434540314110740717800299123778600604032",
        "upper_integer": "5082732044546441106562081974660628526349002883158650132689084674975673486003170592",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "50.827320445461605790121014992683",
          "50.827320445464411065620819746607"
        ]
      }
    },
    {
      "name": "trace cosh cutoff",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "154308063481966153721878912718607375095924714245324932347833111191889817844016317",
        "upper_integer": "154308063481966153721878912718607375095924714245324932347833111191889817844016318",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.543080634819661537218789127186",
          "1.543080634819661537218789127187"
        ]
      },
      "right_interval": {
        "lower_integer": "155000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "155000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.550000000000000000000000000000",
          "1.550000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "691936518033846278121087281392624904075285754675067652166888808110182155983682",
        "upper_integer": "691936518033846278121087281392624904075285754675067652166888808110182155983683",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.006919365180338462781210872813",
          "0.006919365180338462781210872814"
        ]
      }
    },
    {
      "name": "trace measure bracket",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "0",
        "upper_integer": "0",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000000000000000000000000000000",
          "0.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "9750000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9750000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.097500000000000000000000000000",
          "0.097500000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "9750000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9750000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.097500000000000000000000000000",
          "0.097500000000000000000000000000"
        ]
      }
    },
    {
      "name": "trace measure remainder",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "0",
        "upper_integer": "0",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000000000000000000000000000000",
          "0.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "531250000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "531250000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005312500000000000000000000000",
          "0.005312500000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "531250000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "531250000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005312500000000000000000000000",
          "0.005312500000000000000000000000"
        ]
      }
    },
    {
      "name": "trace strip polynomial on unit interval",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "0",
        "upper_integer": "0",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000000000000000000000000000000",
          "0.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "334166666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "334166666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "3.341666666666666666666666666666",
          "3.341666666666666666666666666667"
        ]
      },
      "positive_margin": {
        "lower_integer": "334166666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "334166666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "3.341666666666666666666666666666",
          "3.341666666666666666666666666667"
        ]
      }
    },
    {
      "name": "trace square polynomial rounding",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "1089000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1089000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "10.890000000000000000000000000000",
          "10.890000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "1100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "11.000000000000000000000000000000",
          "11.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "11000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "11000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.110000000000000000000000000000",
          "0.110000000000000000000000000000"
        ]
      }
    },
    {
      "name": "trace exponential tail denominator",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "2200000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2200000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "22000.000000000000000000000000000000",
          "22000.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "2201105496672845440379311194260522486506404006694137907983636875150162293046303917275",
        "upper_integer": "2201105496672845440379311194260522486506404006694137907983636875150162293046303917276",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "22011.054966728454403793111942605224",
          "22011.054966728454403793111942605225"
        ]
      },
      "positive_margin": {
        "lower_integer": "1105496672845440379311194260522486506404006694137907983636875150162293046303917275",
        "upper_integer": "1105496672845440379311194260522486506404006694137907983636875150162293046303917276",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "11.054966728454403793111942605224",
          "11.054966728454403793111942605225"
        ]
      }
    },
    {
      "name": "trace tail numerator growth",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "172800000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "172800000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "1.728000000000000000000000000000",
          "1.728000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "700000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "700000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "7.000000000000000000000000000000",
          "7.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "527200000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "527200000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "5.272000000000000000000000000000",
          "5.272000000000000000000000000000"
        ]
      }
    },
    {
      "name": "trace tail denominator growth",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "700000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "700000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "7.000000000000000000000000000000",
          "7.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "726666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "726666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "7.266666666666666666666666666666",
          "7.266666666666666666666666666667"
        ]
      },
      "positive_margin": {
        "lower_integer": "26666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "26666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.266666666666666666666666666666",
          "0.266666666666666666666666666667"
        ]
      }
    },
    {
      "name": "trace complete-integral cancellation positive",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "0",
        "upper_integer": "0",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000000000000000000000000000000",
          "0.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "23412698412698412698412698412698412698412698412698412698412698412698412698412698",
        "upper_integer": "23412698412698412698412698412698412698412698412698412698412698412698412698412699",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.234126984126984126984126984126",
          "0.234126984126984126984126984127"
        ]
      },
      "positive_margin": {
        "lower_integer": "23412698412698412698412698412698412698412698412698412698412698412698412698412698",
        "upper_integer": "23412698412698412698412698412698412698412698412698412698412698412698412698412699",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.234126984126984126984126984126",
          "0.234126984126984126984126984127"
        ]
      }
    },
    {
      "name": "strip trace stated coefficient",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "530060000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "530060000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "5.300600000000000000000000000000",
          "5.300600000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "530064058950382792569099208799370097451894702949183692212430465441435857928417820",
        "upper_integer": "530064058950382792569099208799370097451894702949183692212430465441435857928417821",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "5.300640589503827925690992087993",
          "5.300640589503827925690992087994"
        ]
      },
      "positive_margin": {
        "lower_integer": "4058950382792569099208799370097451894702949183692212430465441435857928417820",
        "upper_integer": "4058950382792569099208799370097451894702949183692212430465441435857928417821",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000040589503827925690992087993",
          "0.000040589503827925690992087994"
        ]
      }
    },
    {
      "name": "strip trace final coefficient",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "525000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "525000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "5.250000000000000000000000000000",
          "5.250000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "530060000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "530060000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "5.300600000000000000000000000000",
          "5.300600000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "5060000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5060000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.050600000000000000000000000000",
          "0.050600000000000000000000000000"
        ]
      }
    },
    {
      "name": "square trace stated coefficient",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "2040440000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2040440000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "20.404400000000000000000000000000",
          "20.404400000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "2040445715885985552904402429409790775087344734546416846394002275146843675291552047",
        "upper_integer": "2040445715885985552904402429409790775087344734546416846394002275146843675291552048",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "20.404457158859855529044024294097",
          "20.404457158859855529044024294098"
        ]
      },
      "positive_margin": {
        "lower_integer": "5715885985552904402429409790775087344734546416846394002275146843675291552047",
        "upper_integer": "5715885985552904402429409790775087344734546416846394002275146843675291552048",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000057158859855529044024294097",
          "0.000057158859855529044024294098"
        ]
      }
    },
    {
      "name": "square trace final coefficient",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "20.000000000000000000000000000000",
          "20.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "2040440000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2040440000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "20.404400000000000000000000000000",
          "20.404400000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "40440000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "40440000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.404400000000000000000000000000",
          "0.404400000000000000000000000000"
        ]
      }
    },
    {
      "name": "strip line at five: height",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5200120000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5200180000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.052001200000000000000000000000",
          "0.052001800000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "5333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "5333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.053333333333333333333333333333",
          "0.053333333333333333333333333334"
        ]
      },
      "positive_margin": {
        "lower_integer": "133153333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "133213333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001331533333333333333333333333",
          "0.001332133333333333333333333334"
        ]
      }
    },
    {
      "name": "strip line at five: left slope",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "166666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "166666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001666666666666666666666666666",
          "0.001666666666666666666666666667"
        ]
      },
      "right_interval": {
        "lower_integer": "226710000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "226820000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002267100000000000000000000000",
          "0.002268200000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "60043333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "60153333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000600433333333333333333333333",
          "0.000601533333333333333333333334"
        ]
      }
    },
    {
      "name": "strip line at five: right slope",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "163540000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "163670000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001635400000000000000000000000",
          "0.001636700000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "166666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "166666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001666666666666666666666666666",
          "0.001666666666666666666666666667"
        ]
      },
      "positive_margin": {
        "lower_integer": "2996666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "3126666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000029966666666666666666666666",
          "0.000031266666666666666666666667"
        ]
      }
    },
    {
      "name": "terminal k2 width4",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "9035502594533201303791967782266892563569986553325497488006709843756066470111864",
        "upper_integer": "9035502594533233601762673911092383646540755184173833815466980696935225930666899",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.090355025945332013037919677822",
          "0.090355025945332336017626739111"
        ]
      },
      "right_interval": {
        "lower_integer": "9117000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9117000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.091170000000000000000000000000",
          "0.091170000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "81497405466766398237326088907616353459244815826166184533019303064774069333101",
        "upper_integer": "81497405466798696208032217733107436430013446674502511993290156243933529888136",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000814974054667663982373260889",
          "0.000814974054667986962080322178"
        ]
      }
    },
    {
      "name": "terminal k2 width>=5",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "9141387390562887256570779904715332710799322333247280661694288474737582874058488",
        "upper_integer": "9141387390562919933033330245987997517398654658988370930491984376977435609541902",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.091413873905628872565707799047",
          "0.091413873905629199330333302460"
        ]
      },
      "right_interval": {
        "lower_integer": "9228000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9228000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.092280000000000000000000000000",
          "0.092280000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "86612609437080066966669754012002482601345341011629069508015623022564390458098",
        "upper_integer": "86612609437112743429220095284667289200677666752719338305711525262417125941512",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000866126094370800669666697540",
          "0.000866126094371127434292200953"
        ]
      }
    },
    {
      "name": "terminal k3",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "2827224984838426572240445531802111586467257174393749636327720381017138796085536",
        "upper_integer": "2827224984838528173363048512242927495563009569276002887315036599260644507221385",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.028272249848384265722404455318",
          "0.028272249848385281733630485123"
        ]
      },
      "right_interval": {
        "lower_integer": "2834600000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2834600000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.028346000000000000000000000000",
          "0.028346000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "7375015161471826636951487757072504436990430723997112684963400739355492778615",
        "upper_integer": "7375015161573427759554468197888413532742825606250363672279618982861203914464",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000073750151614718266369514877",
          "0.000073750151615734277595544682"
        ]
      }
    },
    {
      "name": "terminal k4 width7",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "887767429922005539028736017088220912635252027733558204363415844969795142364386",
        "upper_integer": "887767429922086440361333963392148364204890289056263656029040638927521583549776",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008877674299220055390287360170",
          "0.008877674299220864403613339634"
        ]
      },
      "right_interval": {
        "lower_integer": "888000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "888000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008880000000000000000000000000",
          "0.008880000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "232570077913559638666036607851635795109710943736343970959361072478416450224",
        "upper_integer": "232570077994460971263982911779087364747972266441795636584155030204857635614",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000002325700779135596386660366",
          "0.000002325700779944609712639830"
        ]
      }
    },
    {
      "name": "terminal k4 width>=8",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "889985924124226294228308035456621298089567526345137275261450203599457271000033",
        "upper_integer": "889985924124307397730000353971220788272041201898553361125323122823217181009708",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008899859241242262942283080354",
          "0.008899859241243073977300003540"
        ]
      },
      "right_interval": {
        "lower_integer": "891000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "891000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008910000000000000000000000000",
          "0.008910000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1014075875692602269999646028779211727958798101446638874676877176782818990292",
        "upper_integer": "1014075875773705771691964543378701910432473654862724738549796400542728999967",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000010140758756926022699996460",
          "0.000010140758757737057716919646"
        ]
      }
    },
    {
      "name": "three-cell energy floor",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "2816998998978061297541891274474526763830508725857231200980115660336433581492478",
        "upper_integer": "2816998998978116491418610495191093738228946294717617420630078723226704859513068",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.028169989989780612975418912744",
          "0.028169989989781164914186104952"
        ]
      },
      "right_interval": {
        "lower_integer": "2827224984838426572240445531802111586467257174393749636327720381017138796085536",
        "upper_integer": "2827224984838528173363048512242927495563009569276002887315036599260644507221385",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.028272249848384265722404455318",
          "0.028272249848385281733630485123"
        ]
      },
      "positive_margin": {
        "lower_integer": "10225985860310080821835036611017848238310879676132215697641657790433936572468",
        "upper_integer": "10225985860466875821157237768400731732500843418771686334920938924210925728907",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000102259858603100808218350366",
          "0.000102259858604668758211572378"
        ]
      }
    },
    {
      "name": "square versus L",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5674500000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5674550000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.056745000000000000000000000000",
          "0.056745500000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "6714340000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6714380000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.067143400000000000000000000000",
          "0.067143800000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1039790000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1039880000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010397900000000000000000000000",
          "0.010398800000000000000000000000"
        ]
      }
    },
    {
      "name": "square versus two corners",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5674500000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5674550000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.056745000000000000000000000000",
          "0.056745500000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "5987060000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5987100000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.059870600000000000000000000000",
          "0.059871000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "312510000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "312600000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003125100000000000000000000000",
          "0.003126000000000000000000000000"
        ]
      }
    },
    {
      "name": "terminal flux k5",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "961658140259427146063886928033039992563030803270209690374128031277058688476770",
        "upper_integer": "961658140259427146063886928033039992563030803270209690374128031277058688476771",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.009616581402594271460638869280",
          "0.009616581402594271460638869281"
        ]
      },
      "right_interval": {
        "lower_integer": "1000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010000000000000000000000000000",
          "0.010000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "38341859740572853936113071966960007436969196729790309625871968722941311523229",
        "upper_integer": "38341859740572853936113071966960007436969196729790309625871968722941311523230",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000383418597405728539361130719",
          "0.000383418597405728539361130720"
        ]
      }
    },
    {
      "name": "terminal flux k6",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "534348711632407528348322248299821746782948846191725761135942791022405285693018",
        "upper_integer": "534348711632407528348322248299821746782948846191725761135942791022405285693019",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005343487116324075283483222482",
          "0.005343487116324075283483222483"
        ]
      },
      "right_interval": {
        "lower_integer": "1000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010000000000000000000000000000",
          "0.010000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "465651288367592471651677751700178253217051153808274238864057208977594714306981",
        "upper_integer": "465651288367592471651677751700178253217051153808274238864057208977594714306982",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004656512883675924716516777517",
          "0.004656512883675924716516777518"
        ]
      }
    },
    {
      "name": "terminal flux tail",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "547508496973997459906109080064376468652464765195571803929432695224726322879870",
        "upper_integer": "547508496973997459906109080064376468652464765195571803929432695224726322879871",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005475084969739974599061090800",
          "0.005475084969739974599061090801"
        ]
      },
      "right_interval": {
        "lower_integer": "1000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010000000000000000000000000000",
          "0.010000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "452491503026002540093890919935623531347535234804428196070567304775273677120129",
        "upper_integer": "452491503026002540093890919935623531347535234804428196070567304775273677120130",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004524915030260025400938909199",
          "0.004524915030260025400938909200"
        ]
      }
    },
    {
      "name": "terminal gap k6",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6500000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6500000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.065000000000000000000000000000",
          "0.065000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "6522000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6522000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.065220000000000000000000000000",
          "0.065220000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "22000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "22000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000220000000000000000000000000",
          "0.000220000000000000000000000000"
        ]
      }
    },
    {
      "name": "canonical high-deficit gap",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "547508496973997459906109080064376468652464765195571803929432695224726322879870",
        "upper_integer": "547508496973997459906109080064376468652464765195571803929432695224726322879871",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005475084969739974599061090800",
          "0.005475084969739974599061090801"
        ]
      },
      "right_interval": {
        "lower_integer": "554000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "554000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005540000000000000000000000000",
          "0.005540000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "6491503026002540093890919935623531347535234804428196070567304775273677120129",
        "upper_integer": "6491503026002540093890919935623531347535234804428196070567304775273677120130",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000064915030260025400938909199",
          "0.000064915030260025400938909200"
        ]
      }
    },
    {
      "name": "canonical k5 gap",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "6333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.063333333333333333333333333333",
          "0.063333333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1087666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "1087666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010876666666666666666666666666",
          "0.010876666666666666666666666667"
        ]
      }
    },
    {
      "name": "T4 j0,1",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5890253761699584220781048782262720712964019780202160095253133754430743874761632",
        "upper_integer": "5890325043783831073796596008285808143890587909257770021302051762553734683732466",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.058902537616995842207810487822",
          "0.058903250437838310737965960083"
        ]
      },
      "right_interval": {
        "lower_integer": "7054000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7054000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.070540000000000000000000000000",
          "0.070540000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1163674956216168926203403991714191856109412090742229978697948237446265316267534",
        "upper_integer": "1163746238300415779218951217737279287035980219797839904746866245569256125238368",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.011636749562161689262034039917",
          "0.011637462383004157792189512178"
        ]
      },
      "printed_upper_bound": ".058968"
    },
    {
      "name": "T4 j2,3",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6979368461726372417032044813254461054551134296002211882372338044811695804363001",
        "upper_integer": "6979452906177268404475477481944607056426415156291890202904896407767282950668681",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.069793684617263724170320448132",
          "0.069794529061772684044754774820"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "441547093822731595524522518055392943573584843708109797095103592232717049331319",
        "upper_integer": "441631538273627582967955186745538945448865703997788117627661955188304195636999",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004415470938227315955245225180",
          "0.004416315382736275829679551868"
        ]
      },
      "printed_upper_bound": ".069851"
    },
    {
      "name": "T4 convex endpoint 4",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7120377910335726015384236747907764697599774206733051228678014683117281628205369",
        "upper_integer": "7120417126023515790791184064684280841220756026759206154734103875034844471247565",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.071203779103357260153842367479",
          "0.071204171260235157907911840647"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "300582873976484209208815935315719158779243973240793845265896124965155528752435",
        "upper_integer": "300622089664273984615763252092235302400225793266948771321985316882718371794631",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003005828739764842092088159353",
          "0.003006220896642739846157632521"
        ]
      },
      "printed_upper_bound": ".07121"
    },
    {
      "name": "T4 convex endpoint 9",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7366470606527069231556481903100712373400939844662171630433240108918004042854859",
        "upper_integer": "7366500909557444659915317229316128396890310502030202757154997949290502124660858",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.073664706065270692315564819031",
          "0.073665009095574446599153172294"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "54499090442555340084682770683871603109689497969797242845002050709497875339142",
        "upper_integer": "54529393472930768443518096899287626599060155337828369566759891081995957145141",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000544990904425553400846827706",
          "0.000545293934729307684435180969"
        ]
      },
      "printed_upper_bound": ".07367"
    },
    {
      "name": "T>=5 j0..3",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6572072253210639548440398964849431109197345338718620807872632805401398900193302",
        "upper_integer": "6572151935752061240492186848419483559961713549277503377690617292528363386757092",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.065720722532106395484403989648",
          "0.065721519357520612404921868485"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "848848064247938759507813151580516440038286450722496622309382707471636613242908",
        "upper_integer": "848927746789360451559601035150568890802654661281379192127367194598601099806698",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008488480642479387595078131515",
          "0.008489277467893604515596010352"
        ]
      },
      "printed_upper_bound": ".065772"
    },
    {
      "name": "T>=5 convex endpoint 4",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6669725777622212290818869869671318200667392333275309938084138354692265524190060",
        "upper_integer": "6669759110955770299728793839221064356637368357990932044006143311765650361406609",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.066697257776222122908188698696",
          "0.066697591109557702997287938393"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "751240889044229700271206160778935643362631642009067955993856688234349638593391",
        "upper_integer": "751274222377787709181130130328681799332607666724690061915861645307734475809940",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.007512408890442297002712061607",
          "0.007512742223777877091811301304"
        ]
      },
      "printed_upper_bound": ".06670"
    },
    {
      "name": "T>=5 convex endpoint 11",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7402627083428382311535277725055310817010419095911965231070640828681734663139381",
        "upper_integer": "7402653125095060724878543421123184416824353980843198109554483387990582346445006",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074026270834283823115352777250",
          "0.074026531250950607248785434212"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "18346874904939275121456578876815583175646019156801890445516612009417653554994",
        "upper_integer": "18372916571617688464722274944689182989580904088034768929359171318265336860619",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000183468749049392751214565788",
          "0.000183729165716176884647222750"
        ]
      },
      "printed_upper_bound": ".07403"
    },
    {
      "name": "T>=6 j>=12",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7335848412402299423104724129111348639506354309436294283688023877180391345049012",
        "upper_integer": "7335871668216255894332728028040708222071991804716164811521865295428046031982241",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.073358484124022994231047241291",
          "0.073358716682162558943327280281"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "85128331783744105667271971959291777928008195283835188478134704571953968017759",
        "upper_integer": "85151587597700576895275870888651360493645690563705716311976122819608654950988",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000851283317837441056672719719",
          "0.000851515875977005768952758709"
        ]
      },
      "printed_upper_bound": ".073388"
    },
    {
      "name": "T3 even shallow (0, 1)",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5727233363882470964930341350153518383855496553582968901022819186613326987636102",
        "upper_integer": "5727366460401647751687711484780347991666409117208231106006631374284381658071435",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.057272333638824709649303413501",
          "0.057273664604016477516877114848"
        ]
      },
      "right_interval": {
        "lower_integer": "6522000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6522000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.065220000000000000000000000000",
          "0.065220000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "794633539598352248312288515219652008333590882791768893993368625715618341928565",
        "upper_integer": "794766636117529035069658649846481616144503446417031098977180813386673012363898",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.007946335395983522483122885152",
          "0.007947666361175290350696586499"
        ]
      },
      "printed_upper_bound": ".0574"
    },
    {
      "name": "T3 even shallow (2, 3)",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6605299780873829133060102358259904037882650856728723888252343195513608039441508",
        "upper_integer": "6605428669843989702439534163031640428411767964498255123687715827012098567184103",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.066052997808738291330601023582",
          "0.066054286698439897024395341631"
        ]
      },
      "right_interval": {
        "lower_integer": "7054000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7054000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.070540000000000000000000000000",
          "0.070540000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "448571330156010297560465836968359571588232035501744876312284172987901432815897",
        "upper_integer": "448700219126170866939897641740095962117349143271276111747656804486391960558492",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004485713301560102975604658369",
          "0.004487002191261708669398976418"
        ]
      },
      "printed_upper_bound": ".0662"
    },
    {
      "name": "T3 even shallow (4, 6)",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7100787740938756267758541806225032204327457544998860708853828680232725230900074",
        "upper_integer": "7100930973270364633466486803415535167020761526711516724759110036461089262805024",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.071007877409387562677585418062",
          "0.071009309732703646334664868035"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "320069026729635366533513196584464832979238473288483275240889963538910737194976",
        "upper_integer": "320212259061243732241458193774967795672542455001139291146171319767274769099926",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003200690267296353665335131965",
          "0.003202122590612437322414581938"
        ]
      },
      "printed_upper_bound": ".0711"
    },
    {
      "name": "T3 odd shallow (0, 1)",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5675141556760068015366125868251438853094364197526470753989446950249775372313171",
        "upper_integer": "5675240723566308321910561528730310149135741880856807067451525106949194074530682",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.056751415567600680153661258682",
          "0.056752407235663083219105615288"
        ]
      },
      "right_interval": {
        "lower_integer": "6522000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6522000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.065220000000000000000000000000",
          "0.065220000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "846759276433691678089438471269689850864258119143192932548474893050805925469318",
        "upper_integer": "846858443239931984633874131748561146905635802473529246010553049750224627686829",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008467592764336916780894384712",
          "0.008468584432399319846338741318"
        ]
      },
      "printed_upper_bound": ".0569"
    },
    {
      "name": "T3 odd shallow (2, 3)",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6679961191732759973682159861781017999920862279028989593333052335111546227263306",
        "upper_integer": "6680067660004704990381632084367306733358714141191546460084052257035533750577087",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.066799611917327599736821598617",
          "0.066800676600047049903816320844"
        ]
      },
      "right_interval": {
        "lower_integer": "7054000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7054000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.070540000000000000000000000000",
          "0.070540000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "373932339995295009618367915632693266641285858808453539915947742964466249422913",
        "upper_integer": "374038808267240026317840138218982000079137720971010406666947664888453772736694",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003739323399952950096183679156",
          "0.003740388082672400263178401383"
        ]
      },
      "printed_upper_bound": ".0669"
    },
    {
      "name": "T3 odd shallow (4, 7)",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7308403613576834834199178429448069925071078732670359018903646845628460171150030",
        "upper_integer": "7308660905246565595920238532875887163564081241684040696253777817910354364683069",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.073084036135768348341991784294",
          "0.073086609052465655959202385329"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "112339094753434404079761467124112836435918758315959303746222182089645635316931",
        "upper_integer": "112596386423165165800821570551930074928921267329640981096353154371539828849970",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001123390947534344040797614671",
          "0.001125963864231651658008215706"
        ]
      },
      "printed_upper_bound": ".0732"
    },
    {
      "name": "gap3 shallow prefix 0",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "3973838826929762029835018833113183598950843267478605093217761091744734704137744",
        "upper_integer": "3973963833496928666577318449900921053257724503489893731468349548671745226163046",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.039738388269297620298350188331",
          "0.039739638334969286665773184500"
        ]
      },
      "right_interval": {
        "lower_integer": "5674000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5674000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.056740000000000000000000000000",
          "0.056740000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1700036166503071333422681550099078946742275496510106268531650451328254773836954",
        "upper_integer": "1700161173070237970164981166886816401049156732521394906782238908255265295862256",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.017000361665030713334226815500",
          "0.017001611730702379701649811669"
        ]
      },
      "printed_upper_bound": ".039792"
    },
    {
      "name": "gap3 shallow prefix 1",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6082865122706641998005548976039869728485370886929370068897663223392109121647824",
        "upper_integer": "6082990282380496394475567166573072779684677932024177922159658684410154157633341",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.060828651227066419980055489760",
          "0.060829902823804963944755671666"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1338009717619503605524432833426927220315322067975822077840341315589845842366659",
        "upper_integer": "1338134877293358001994451023960130271514629113070629931102336776607890878352176",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.013380097176195036055244328334",
          "0.013381348772933580019944510240"
        ]
      },
      "printed_upper_bound": ".060872"
    },
    {
      "name": "gap3 shallow prefix 2",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6722704558183162411597880037631947154182321263127812800381592164961031060310085",
        "upper_integer": "6722825332167401736770928515607607824604323189015014573638855132551515027780690",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.067227045581831624115978800376",
          "0.067228253321674017367709285157"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "698174667832598263229071484392392175395676810984985426361144867448484972219310",
        "upper_integer": "698295441816837588402119962368052845817678736872187199618407835038968939689915",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.006981746678325982632290714843",
          "0.006982954418168375884021199624"
        ]
      },
      "printed_upper_bound": ".067264"
    },
    {
      "name": "gap3 shallow prefix 3",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7025572250614041015536201647804103693968437807926192679685660534935505099924058",
        "upper_integer": "7025692111764446551450556652452904198955242517097646832145100176486721837186740",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.070255722506140410155362016478",
          "0.070256921117644465514505566525"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "395307888235553448549443347547095801044757482902353167854899823513278162813260",
        "upper_integer": "395427749385958984463798352195896306031562192073807320314339465064494900075942",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003953078882355534485494433475",
          "0.003954277493859589844637983522"
        ]
      },
      "printed_upper_bound": ".070288"
    },
    {
      "name": "gap3 shallow prefix 4",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7212212176821014040863023399284455362225044149339763489547712782213286882144388",
        "upper_integer": "7212333473127620989882286706406498953137990822367600527835959310262191697773565",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.072122121768210140408630233992",
          "0.072123334731276209898822867065"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "208666526872379010117713293593501046862009177632399472164040689737808302226435",
        "upper_integer": "208787823178985959136976600715544637774955850660236510452287217786713117855612",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002086665268723790101177132935",
          "0.002087878231789859591369766008"
        ]
      },
      "printed_upper_bound": ".072150"
    },
    {
      "name": "gap3 shallow prefix 5",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7346227483376510131667587255392636482799915352887074896576835020944655147858910",
        "upper_integer": "7346351877318970398635293128265134839682396490802466218477892691956285988059160",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.073462274833765101316675872553",
          "0.073463518773189703986352931283"
        ]
      },
      "right_interval": {
        "lower_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7421000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.074210000000000000000000000000",
          "0.074210000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "74648122681029601364706871734865160317603509197533781522107308043714011940840",
        "upper_integer": "74772516623489868332412744607363517200084647112925103423164979055344852141090",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000746481226810296013647068717",
          "0.000747725166234898683324127447"
        ]
      },
      "printed_upper_bound": ".073488"
    },
    {
      "name": "entire L corner family",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5623600980247249258238045847251308848187203614950063675787454772549526620040770",
        "upper_integer": "5623753880294029109456841190534772798220580577457078809764538955972263637792570",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.056236009802472492582380458472",
          "0.056237538802940291094568411906"
        ]
      },
      "right_interval": {
        "lower_integer": "6714340000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6714380000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.067143400000000000000000000000",
          "0.067143800000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1090586119705970890543158809465227201779419422542921190235461044027736362207430",
        "upper_integer": "1090779019752750741761954152748691151812796385049936324212545227450473379959230",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010905861197059708905431588094",
          "0.010907790197527507417619541528"
        ]
      },
      "printed_upper_bound": ".056330"
    },
    {
      "name": "L corner family monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "4045567558299039780521262002743484224965706447187928669410150891632373113854595",
        "upper_integer": "4045567558299039780521262002743484224965706447187928669410150891632373113854596",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.040455675582990397805212620027",
          "0.040455675582990397805212620028"
        ]
      },
      "right_interval": {
        "lower_integer": "4152199074074074074074074074074074074074074074074074074074074074074074074074074",
        "upper_integer": "4152199074074074074074074074074074074074074074074074074074074074074074074074075",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.041521990740740740740740740740",
          "0.041521990740740740740740740741"
        ]
      },
      "positive_margin": {
        "lower_integer": "106631515775034293552812071330589849108367626886145404663923182441700960219478",
        "upper_integer": "106631515775034293552812071330589849108367626886145404663923182441700960219480",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001066315157750342935528120713",
          "0.001066315157750342935528120714"
        ]
      }
    },
    {
      "name": "square-notch family endpoint 5",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5592981836357530438756977159752979116618206267559176989120575022883836793540117",
        "upper_integer": "5593108509588524358608087915000497952893207604077810664457786298995183063549558",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.055929818363575304387569771597",
          "0.055931085095885243586080879151"
        ]
      },
      "right_interval": {
        "lower_integer": "5674500000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5674550000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.056745000000000000000000000000",
          "0.056745500000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "81391490411475641391912084999502047106792395922189335542213701004816936450442",
        "upper_integer": "81568163642469561243022840247020883381793732440823010879424977116163206459883",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000813914904114756413919120849",
          "0.000815681636424695612430228403"
        ]
      },
      "printed_upper_bound": ".055963"
    },
    {
      "name": "square-notch family endpoint 6",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "5513522225984554663388720416184485250533361133961148723307742153094554577516090",
        "upper_integer": "5513626671034818504859864255445433025996537417548619671088504344724407227262229",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.055135222259845546633887204161",
          "0.055136266710348185048598642555"
        ]
      },
      "right_interval": {
        "lower_integer": "5674500000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5674550000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.056745000000000000000000000000",
          "0.056745500000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "160873328965181495140135744554566974003462582451380328911495655275592772737771",
        "upper_integer": "161027774015445336611279583815514749466638866038851276692257846905445422483910",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001608733289651814951401357445",
          "0.001610277740154453366112795839"
        ]
      },
      "printed_upper_bound": ".055963"
    },
    {
      "name": "square-notch family monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1028806584362139917695473251028806584362139917695473251028806584362139917695473",
        "upper_integer": "1028806584362139917695473251028806584362139917695473251028806584362139917695474",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010288065843621399176954732510",
          "0.010288065843621399176954732511"
        ]
      },
      "right_interval": {
        "lower_integer": "1053240740740740740740740740740740740740740740740740740740740740740740740740740",
        "upper_integer": "1053240740740740740740740740740740740740740740740740740740740740740740740740741",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.010532407407407407407407407407",
          "0.010532407407407407407407407408"
        ]
      },
      "positive_margin": {
        "lower_integer": "24434156378600823045267489711934156378600823045267489711934156378600823045266",
        "upper_integer": "24434156378600823045267489711934156378600823045267489711934156378600823045268",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000244341563786008230452674897",
          "0.000244341563786008230452674898"
        ]
      }
    },
    {
      "name": "entire 2-by-3 notch family",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6233334453875495467269128128705111113643656817757828071796280489270346623269962",
        "upper_integer": "6233455227859734792442176606680771784065658743645029845053543456860830590740569",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.062333344538754954672691281287",
          "0.062334552278597347924421766067"
        ]
      },
      "right_interval": {
        "lower_integer": "6522210000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6522280000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.065222100000000000000000000000",
          "0.065222800000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "288754772140265207557823393319228215934341256354970154946456543139169409259431",
        "upper_integer": "288945546124504532730871871294888886356343182242171928203719510729653376730038",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002887547721402652075578233933",
          "0.002889455461245045327308718713"
        ]
      },
      "printed_upper_bound": ".062375"
    },
    {
      "name": "2-by-3 notch monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "9333333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "9333333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "93.333333333333333333333333333333",
          "93.333333333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "12200000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "12200000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "122.000000000000000000000000000000",
          "122.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "2866666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "2866666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "28.666666666666666666666666666666",
          "28.666666666666666666666666666667"
        ]
      }
    },
    {
      "name": "square k2",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "5785005611275397037860006145691063126814752112093760586046859261830692931418801",
        "upper_integer": "5785067277945127777166408326581364683685735912207613326861550282860267556008206",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.057850056112753970378600061456",
          "0.057850672779451277771664083266"
        ]
      },
      "right_interval": {
        "lower_integer": "5987060000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5987100000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.059870600000000000000000000000",
          "0.059871000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "201992722054872222833591673418635316314264087792386673138449717139732443991794",
        "upper_integer": "202094388724602962139993854308936873185247887906239413953140738169307068581199",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002019927220548722228335916734",
          "0.002020943887246029621399938544"
        ]
      }
    },
    {
      "name": "gap1 k2",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "5152353038897472248484429690624044060824746870264310779918991371304277017704766",
        "upper_integer": "5152457212128242258591969307767033727242521861321640091176081702229202333878303",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.051523530388974722484844296906",
          "0.051524572121282422585919693078"
        ]
      },
      "right_interval": {
        "lower_integer": "5987060000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5987100000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.059870600000000000000000000000",
          "0.059871000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "834602787871757741408030692232966272757478138678359908823918297770797666121697",
        "upper_integer": "834746961102527751515570309375955939175253129735689220081008628695722982295234",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008346027878717577414080306922",
          "0.008347469611025277515155703094"
        ]
      }
    },
    {
      "name": "square k2 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "61440000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "61440000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "614.400000000000000000000000000000",
          "614.400000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "62500000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "62500000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "625.000000000000000000000000000000",
          "625.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1060000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1060000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "10.600000000000000000000000000000",
          "10.600000000000000000000000000000"
        ]
      }
    },
    {
      "name": "gap1 k2 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1333333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "1333333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "13.333333333333333333333333333333",
          "13.333333333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "1600000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1600000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "16.000000000000000000000000000000",
          "16.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "266666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "266666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "2.666666666666666666666666666666",
          "2.666666666666666666666666666667"
        ]
      }
    },
    {
      "name": "square k3 three corners",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "8449635356155406093599008689632162252246131745109816431016295512254413336547644",
        "upper_integer": "8449697022825136873420390430248073317391480303528573739741419324877373069794564",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.084496353561554060935990086896",
          "0.084496970228251368734203904303"
        ]
      },
      "right_interval": {
        "lower_integer": "8980590000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8980650000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.089805900000000000000000000000",
          "0.089806500000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "530892977174863126579609569751926682608519696471426260258580675122626930205436",
        "upper_integer": "531014643844593906400991310367837747753868254890183568983704487745586663452356",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005308929771748631265796095697",
          "0.005310146438445939064009913104"
        ]
      }
    },
    {
      "name": "gap1 k3 singleton and strip2",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "6790805156801666149170608096327950941701988207578688228252246040946779898633493",
        "upper_integer": "6790904323767422034060025502136816095530946941471349753387856864423800492619897",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.067908051568016661491706080963",
          "0.067909043237674220340600255022"
        ]
      },
      "right_interval": {
        "lower_integer": "7076690000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7076740000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.070766900000000000000000000000",
          "0.070767400000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "285785676232577965939974497863183904469053058528650246612143135576199507380103",
        "upper_integer": "285934843198333850829391903672049058298011792421311771747753959053220101366507",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002857856762325779659399744978",
          "0.002859348431983338508293919037"
        ]
      }
    },
    {
      "name": "gap1 k3 three corners",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "7097471823468332815837274762994617608368654874245354894918912707613446565300160",
        "upper_integer": "7097570990434088700726692168803482762197613608138016420054523531090467159286563",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.070974718234683328158372747629",
          "0.070975709904340887007266921689"
        ]
      },
      "right_interval": {
        "lower_integer": "8980590000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8980650000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.089805900000000000000000000000",
          "0.089806500000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1883019009565911299273307831196517237802386391861983579945476468909532840713437",
        "upper_integer": "1883178176531667184162725237005382391631345125754645105081087292386553434699840",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.018830190095659112992733078311",
          "0.018831781765316671841627252371"
        ]
      }
    },
    {
      "name": "gap1 k3 correction cap",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "691666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "691666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "6.916666666666666666666666666666",
          "6.916666666666666666666666666667"
        ]
      },
      "right_interval": {
        "lower_integer": "1050000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1050000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "10.500000000000000000000000000000",
          "10.500000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "358333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "358333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "3.583333333333333333333333333333",
          "3.583333333333333333333333333334"
        ]
      }
    },
    {
      "name": "gap2 k3",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "7030172482304862426962325682642255350244816783674343511178401274607139788765050",
        "upper_integer": "7030325382351642278181121025925719300278193746181358645155485458029876806516849",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.070301724823048624269623256826",
          "0.070303253823516422781811210260"
        ]
      },
      "right_interval": {
        "lower_integer": "7076690000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7076740000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.070766900000000000000000000000",
          "0.070767400000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "46364617648357721818878974074280699721806253818641354844514541970123193483151",
        "upper_integer": "46567517695137573037674317357744649755183216325656488821598725392860211234950",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000463646176483577218188789740",
          "0.000465675176951375730376743174"
        ]
      }
    },
    {
      "name": "gap2 k3 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1333333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "1333333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "13.333333333333333333333333333333",
          "13.333333333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "1600000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1600000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "16.000000000000000000000000000000",
          "16.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "266666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "266666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "2.666666666666666666666666666666",
          "2.666666666666666666666666666667"
        ]
      }
    },
    {
      "name": "square k4 strips1+3",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "10705685888819655841682751404973627195849418071640293862516084738306960529182751",
        "upper_integer": "10705797122196704953595144567366789589011811234033456255678477900700122922345146",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.107056858888196558416827514049",
          "0.107057971221967049535951445674"
        ]
      },
      "right_interval": {
        "lower_integer": "11107164835390946502057613168724279835390946502057613168724279835390946502057612",
        "upper_integer": "11107224835390946502057613168724279835390946502057613168724279835390946502057614",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.111071648353909465020576131687",
          "0.111072248353909465020576131688"
        ]
      },
      "positive_margin": {
        "lower_integer": "401367713194241548462468601357490246379135268024156913045801934690823579712466",
        "upper_integer": "401538946571290660374861763750652639541528430417319306208195097083985972874863",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004013677131942415484624686013",
          "0.004015389465712906603748617638"
        ]
      }
    },
    {
      "name": "square k4 other patterns",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "10705685888819655841682751404973627195849418071640293862516084738306960529182751",
        "upper_integer": "10705797122196704953595144567366789589011811234033456255678477900700122922345146",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.107056858888196558416827514049",
          "0.107057971221967049535951445674"
        ]
      },
      "right_interval": {
        "lower_integer": "11243870000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "11243930000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.112438700000000000000000000000",
          "0.112439300000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "538072877803295046404855432633210410988188765966543744321522099299877077654854",
        "upper_integer": "538244111180344158317248595026372804150581928359706137483915261693039470817249",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005380728778032950464048554326",
          "0.005382441111803441583172485951"
        ]
      }
    },
    {
      "name": "square k4 strips1+3 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "4008925891632373113854595336076817558299039780521262002743484224965706447187928",
        "upper_integer": "4008925891632373113854595336076817558299039780521262002743484224965706447187929",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.040089258916323731138545953360",
          "0.040089258916323731138545953361"
        ]
      },
      "right_interval": {
        "lower_integer": "4444444444444444444444444444444444444444444444444444444444444444444444444444444",
        "upper_integer": "4444444444444444444444444444444444444444444444444444444444444444444444444444445",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.044444444444444444444444444444",
          "0.044444444444444444444444444445"
        ]
      },
      "positive_margin": {
        "lower_integer": "435518552812071330589849108367626886145404663923182441700960219478737997256515",
        "upper_integer": "435518552812071330589849108367626886145404663923182441700960219478737997256517",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004355185528120713305898491083",
          "0.004355185528120713305898491084"
        ]
      }
    },
    {
      "name": "square k4 other monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1228800000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1228800000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.012288000000000000000000000000",
          "0.012288000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "4444444444444444444444444444444444444444444444444444444444444444444444444444444",
        "upper_integer": "4444444444444444444444444444444444444444444444444444444444444444444444444444445",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.044444444444444444444444444444",
          "0.044444444444444444444444444445"
        ]
      },
      "positive_margin": {
        "lower_integer": "3215644444444444444444444444444444444444444444444444444444444444444444444444444",
        "upper_integer": "3215644444444444444444444444444444444444444444444444444444444444444444444444445",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.032156444444444444444444444444",
          "0.032156444444444444444444444445"
        ]
      }
    },
    {
      "name": "gap1 k4 strips2+2",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "9795904836242115303963875422260102856199173706135501349067028274263171960620948",
        "upper_integer": "9796004003207871229368272387793736787104136198374207683781008486318827859764415",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.097959048362421153039638754222",
          "0.097960040032078712293682723878"
        ]
      },
      "right_interval": {
        "lower_integer": "9846320000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9846380000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.098463200000000000000000000000",
          "0.098463800000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "50315996792128770631727612206263212895863801625792316218991513681172140235585",
        "upper_integer": "50475163757884696036124577739897143800826293864498650932971725736828039379052",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000503159967921287706317276122",
          "0.000504751637578846960361245778"
        ]
      }
    },
    {
      "name": "gap1 k4 other patterns",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "9795904836242115303963875422260102856199173706135501349067028274263171960620948",
        "upper_integer": "9796004003207871229368272387793736787104136198374207683781008486318827859764415",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.097959048362421153039638754222",
          "0.097960040032078712293682723878"
        ]
      },
      "right_interval": {
        "lower_integer": "10047256666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "10047316666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.100472566666666666666666666666",
          "0.100473166666666666666666666667"
        ]
      },
      "positive_margin": {
        "lower_integer": "251252663458795437298394278872929879562530468292458982885658180347838806902251",
        "upper_integer": "251411830424551362702791244406563810467492960531165317599638392403494706045719",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002512526634587954372983942788",
          "0.002514118304245513627027912445"
        ]
      }
    },
    {
      "name": "gap1 k4 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1344000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1344000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.013440000000000000000000000000",
          "0.013440000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "1359583333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "1359583333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.013595833333333333333333333333",
          "0.013595833333333333333333333334"
        ]
      },
      "positive_margin": {
        "lower_integer": "15583333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "15583333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000155833333333333333333333333",
          "0.000155833333333333333333333334"
        ]
      }
    },
    {
      "name": "gap1 k4 other correction cap",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "2666666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "2666666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "26.666666666666666666666666666666",
          "26.666666666666666666666666666667"
        ]
      },
      "right_interval": {
        "lower_integer": "4200000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "4200000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "42.000000000000000000000000000000",
          "42.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1533333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "1533333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "15.333333333333333333333333333333",
          "15.333333333333333333333333333334"
        ]
      }
    },
    {
      "name": "gap2 k4",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "7302315169690863772090310493086312449951539600892510322453908356217170126873450",
        "upper_integer": "7302441842921857691941421248333831286226540937411143997791119632328516396882892",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.073023151696908637720903104930",
          "0.073024418429218576919414212484"
        ]
      },
      "right_interval": {
        "lower_integer": "7630510000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7630570000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.076305100000000000000000000000",
          "0.076305700000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "328068157078142308058578751666168713773459062588856002208880367671483603117108",
        "upper_integer": "328254830309136227909689506913687550048460399107489677546091643782829873126550",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003280681570781423080585787516",
          "0.003282548303091362279096895070"
        ]
      }
    },
    {
      "name": "gap2 k4 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "2484444444444444444444444444444444444444444444444444444444444444444444444444444444",
        "upper_integer": "2484444444444444444444444444444444444444444444444444444444444444444444444444444445",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "24.844444444444444444444444444444",
          "24.844444444444444444444444444445"
        ]
      },
      "right_interval": {
        "lower_integer": "2500000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2500000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "25.000000000000000000000000000000",
          "25.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "15555555555555555555555555555555555555555555555555555555555555555555555555555555",
        "upper_integer": "15555555555555555555555555555555555555555555555555555555555555555555555555555556",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.155555555555555555555555555555",
          "0.155555555555555555555555555556"
        ]
      }
    },
    {
      "name": "gap2 k4 nonstrip floor",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6127646666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "6127686666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.061276466666666666666666666666",
          "0.061276866666666666666666666667"
        ]
      },
      "right_interval": {
        "lower_integer": "6714340000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6714380000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.067143400000000000000000000000",
          "0.067143800000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "586653333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "586733333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005866533333333333333333333333",
          "0.005867333333333333333333333334"
        ]
      }
    },
    {
      "name": "square k5 strips1+4",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "10100416342339035900275354557265084757494137775677885011242832505185426398368961",
        "upper_integer": "10100509682236471811216541342962857437799163087480896580658038824223387831161856",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.101004163423390359002753545572",
          "0.101005096822364718112165413430"
        ]
      },
      "right_interval": {
        "lower_integer": "10134135370370370370370370370370370370370370370370370370370370370370370370370368",
        "upper_integer": "10134205370370370370370370370370370370370370370370370370370370370370370370370371",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.101341353703703703703703703703",
          "0.101342053703703703703703703704"
        ]
      },
      "positive_margin": {
        "lower_integer": "33625688133898559153829027407512932571207282889473789712331546146982539208512",
        "upper_integer": "33789028031334470095015813105285612876232594692485359127537865184943972001410",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000336256881338985591538290274",
          "0.000337890280313344700950158132"
        ]
      }
    },
    {
      "name": "square k5 square and singleton",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "10100416342339035900275354557265084757494137775677885011242832505185426398368961",
        "upper_integer": "10100509682236471811216541342962857437799163087480896580658038824223387831161856",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.101004163423390359002753545572",
          "0.101005096822364718112165413430"
        ]
      },
      "right_interval": {
        "lower_integer": "10396425061728395061728395061728395061728395061728395061728395061728395061728395",
        "upper_integer": "10396495061728395061728395061728395061728395061728395061728395061728395061728396",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.103964250617283950617283950617",
          "0.103964950617283950617283950618"
        ]
      },
      "positive_margin": {
        "lower_integer": "295915379491923250511853718765537623929231974247498481070356237505007230566539",
        "upper_integer": "296078719389359161453040504463310304234257286050510050485562556542968663359435",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002959153794919232505118537187",
          "0.002960787193893591614530405045"
        ]
      }
    },
    {
      "name": "square k5 other patterns",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "10100416342339035900275354557265084757494137775677885011242832505185426398368961",
        "upper_integer": "10100509682236471811216541342962857437799163087480896580658038824223387831161856",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.101004163423390359002753545572",
          "0.101005096822364718112165413430"
        ]
      },
      "right_interval": {
        "lower_integer": "10633795925925925925925925925925925925925925925925925925925925925925925925925925",
        "upper_integer": "10633855925925925925925925925925925925925925925925925925925925925925925925925926",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.106337959259259259259259259259",
          "0.106338559259259259259259259260"
        ]
      },
      "positive_margin": {
        "lower_integer": "533286243689454114709384582963068488126762838445029345267887101702538094764069",
        "upper_integer": "533439583586890025650571368660841168431788150248040914683093420740499527556965",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005332862436894541147093845829",
          "0.005334395835868900256505713687"
        ]
      }
    },
    {
      "name": "square k5 strips1+4 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "2279128086419753086419753086419753086419753086419753086419753086419753086419753",
        "upper_integer": "2279128086419753086419753086419753086419753086419753086419753086419753086419754",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.022791280864197530864197530864",
          "0.022791280864197530864197530865"
        ]
      },
      "right_interval": {
        "lower_integer": "2375000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2375000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.023750000000000000000000000000",
          "0.023750000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "95871913580246913580246913580246913580246913580246913580246913580246913580246",
        "upper_integer": "95871913580246913580246913580246913580246913580246913580246913580246913580247",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000958719135802469135802469135",
          "0.000958719135802469135802469136"
        ]
      }
    },
    {
      "name": "square k5 square and singleton monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1152263374485596707818930041152263374485596707818930041152263374485596707818930",
        "upper_integer": "1152263374485596707818930041152263374485596707818930041152263374485596707818931",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.011522633744855967078189300411",
          "0.011522633744855967078189300412"
        ]
      },
      "right_interval": {
        "lower_integer": "2375000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2375000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.023750000000000000000000000000",
          "0.023750000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1222736625514403292181069958847736625514403292181069958847736625514403292181069",
        "upper_integer": "1222736625514403292181069958847736625514403292181069958847736625514403292181070",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.012227366255144032921810699588",
          "0.012227366255144032921810699589"
        ]
      }
    },
    {
      "name": "square k5 other patterns monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "617283950617283950617283950617283950617283950617283950617283950617283950617283",
        "upper_integer": "617283950617283950617283950617283950617283950617283950617283950617283950617284",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.006172839506172839506172839506",
          "0.006172839506172839506172839507"
        ]
      },
      "right_interval": {
        "lower_integer": "2375000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2375000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.023750000000000000000000000000",
          "0.023750000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1757716049382716049382716049382716049382716049382716049382716049382716049382716",
        "upper_integer": "1757716049382716049382716049382716049382716049382716049382716049382716049382717",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.017577160493827160493827160493",
          "0.017577160493827160493827160494"
        ]
      }
    },
    {
      "name": "square k5 other floor",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6714340000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6714380000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.067143400000000000000000000000",
          "0.067143800000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "7630510000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7630570000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.076305100000000000000000000000",
          "0.076305700000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "916130000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "916230000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.009161300000000000000000000000",
          "0.009162300000000000000000000000"
        ]
      }
    },
    {
      "name": "gap1 k5 strips1+4",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "8852765285279120744163557076325258207936297532594852071815237669751776169614967",
        "upper_integer": "8852859174192762453678351937878331520526080825818929112742634143828601241767360",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.088527652852791207441635570763",
          "0.088528591741927624536783519379"
        ]
      },
      "right_interval": {
        "lower_integer": "8905676008230452674897119341563786008230452674897119341563786008230452674897119",
        "upper_integer": "8905746008230452674897119341563786008230452674897119341563786008230452674897120",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.089056760082304526748971193415",
          "0.089057460082304526748971193416"
        ]
      },
      "positive_margin": {
        "lower_integer": "52816834037690221218767403685454487704371849078190228821151864401851433129759",
        "upper_integer": "52980722951331930733562265238527800294155142302267269748548338478676505282153",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000528168340376902212187674036",
          "0.000529807229513319307335622653"
        ]
      }
    },
    {
      "name": "gap1 k5 other patterns",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "8852765285279120744163557076325258207936297532594852071815237669751776169614967",
        "upper_integer": "8852859174192762453678351937878331520526080825818929112742634143828601241767360",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.088527652852791207441635570763",
          "0.088528591741927624536783519379"
        ]
      },
      "right_interval": {
        "lower_integer": "9311034115226337448559670781893004115226337448559670781893004115226337448559670",
        "upper_integer": "9311104115226337448559670781893004115226337448559670781893004115226337448559671",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.093110341152263374485596707818",
          "0.093111041152263374485596707819"
        ]
      },
      "positive_margin": {
        "lower_integer": "458174941033574994881318844014672594700256622740741669150369971397736206792310",
        "upper_integer": "458338829947216704396113705567745907290039915964818710077766445474561278944704",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004581749410335749948813188440",
          "0.004583388299472167043961137056"
        ]
      }
    },
    {
      "name": "gap1 k5 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "625857338820301783264746227709190672153635116598079561042524005486968449931412",
        "upper_integer": "625857338820301783264746227709190672153635116598079561042524005486968449931413",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.006258573388203017832647462277",
          "0.006258573388203017832647462278"
        ]
      },
      "right_interval": {
        "lower_integer": "638888888888888888888888888888888888888888888888888888888888888888888888888888",
        "upper_integer": "638888888888888888888888888888888888888888888888888888888888888888888888888889",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.006388888888888888888888888888",
          "0.006388888888888888888888888889"
        ]
      },
      "positive_margin": {
        "lower_integer": "13031550068587105624142661179698216735253772290809327846364883401920438957475",
        "upper_integer": "13031550068587105624142661179698216735253772290809327846364883401920438957477",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000130315500685871056241426611",
          "0.000130315500685871056241426612"
        ]
      }
    },
    {
      "name": "gap1 k5 other correction cap",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "3333333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "3333333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "33.333333333333333333333333333333",
          "33.333333333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "4866666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "4866666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "48.666666666666666666666666666666",
          "48.666666666666666666666666666667"
        ]
      },
      "positive_margin": {
        "lower_integer": "1533333333333333333333333333333333333333333333333333333333333333333333333333333332",
        "upper_integer": "1533333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "15.333333333333333333333333333333",
          "15.333333333333333333333333333334"
        ]
      }
    },
    {
      "name": "gap2 k5 two-strip floor",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "8668030000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8668100000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.086680300000000000000000000000",
          "0.086681000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "8720140000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8720210000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.087201400000000000000000000000",
          "0.087202100000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "52040000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "52180000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000520400000000000000000000000",
          "0.000521800000000000000000000000"
        ]
      }
    },
    {
      "name": "gap2 k5",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "8371190184748487700199523862135391227798865719180431066337044463904040497300435",
        "upper_integer": "8371304629798751568680357911314990104570793218369500775370506129880121085285016",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.083711901847484877001995238621",
          "0.083713046297987515686803579114"
        ]
      },
      "right_interval": {
        "lower_integer": "8668030000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8668100000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.086680300000000000000000000000",
          "0.086681000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "296725370201248431319642088685009895429206781630499224629493870119878914714984",
        "upper_integer": "296909815251512299800476137864608772201134280819568933662955536095959502699565",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002967253702012484313196420886",
          "0.002969098152515122998004761379"
        ]
      }
    },
    {
      "name": "square k6 strips1+5",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "9378043704247841626592900752393606601882326646399287547914766684684726558648462",
        "upper_integer": "9378130371520302168496898695491593624852059054984592349934055885541334223619204",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.093780437042478416265929007523",
          "0.093781303715203021684968986955"
        ]
      },
      "right_interval": {
        "lower_integer": "9539834208440241805969049247312933739885472959655013428903937488323623730167299",
        "upper_integer": "9539914208440241805969049247312933739885472959655013428903937488323623730167301",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.095398342084402418059690492473",
          "0.095399142084402418059690492474"
        ]
      },
      "positive_margin": {
        "lower_integer": "161703836919939637472150551821340115033413904670421078969881602782289506548095",
        "upper_integer": "161870504192400179376148494919327138003146313255725880989170803638897171518839",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001617038369199396374721505518",
          "0.001618705041924001793761484950"
        ]
      }
    },
    {
      "name": "square k6 strips3+3",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "9378043704247841626592900752393606601882326646399287547914766684684726558648462",
        "upper_integer": "9378130371520302168496898695491593624852059054984592349934055885541334223619204",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.093780437042478416265929007523",
          "0.093781303715203021684968986955"
        ]
      },
      "right_interval": {
        "lower_integer": "9873710104123281965847563515201999167013744273219491878384006663890045814244064",
        "upper_integer": "9873790104123281965847563515201999167013744273219491878384006663890045814244065",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.098737101041232819658475635152",
          "0.098737901041232819658475635153"
        ]
      },
      "positive_margin": {
        "lower_integer": "495579732602979797350664819710405542161685218234899528449950778348711590624860",
        "upper_integer": "495746399875440339254662762808392565131417626820204330469239979205319255595603",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.004955797326029797973506648197",
          "0.004957463998754403392546627629"
        ]
      }
    },
    {
      "name": "square k6 other patterns",
      "kind": "family_endpoint",
      "left_interval": {
        "lower_integer": "9378043704247841626592900752393606601882326646399287547914766684684726558648462",
        "upper_integer": "9378130371520302168496898695491593624852059054984592349934055885541334223619204",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.093780437042478416265929007523",
          "0.093781303715203021684968986955"
        ]
      },
      "right_interval": {
        "lower_integer": "9757660000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9757740000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.097576600000000000000000000000",
          "0.097577400000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "379529628479697831503101304508406375147940945015407650065944114458665776380796",
        "upper_integer": "379696295752158373407099247606393398117673353600712452085233315315273441351538",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003795296284796978315031013045",
          "0.003796962957521583734070992477"
        ]
      }
    },
    {
      "name": "square k6 size5 and singleton floor",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "9757660000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9757740000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.097576600000000000000000000000",
          "0.097577400000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "10414530000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "10414550000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.104145300000000000000000000000",
          "0.104145500000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "656790000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "656890000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.006567900000000000000000000000",
          "0.006568900000000000000000000000"
        ]
      }
    },
    {
      "name": "square k6 nonstrip3+3 floor",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "9757660000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9757740000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.097576600000000000000000000000",
          "0.097577400000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "11351320000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "11351400000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.113513200000000000000000000000",
          "0.113514000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1593580000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1593740000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.015935800000000000000000000000",
          "0.015937400000000000000000000000"
        ]
      }
    },
    {
      "name": "square k6 three-corner floor",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "9757660000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "9757740000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.097576600000000000000000000000",
          "0.097577400000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "10960420000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "10960510000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.109604200000000000000000000000",
          "0.109605100000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1202680000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "1202850000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.012026800000000000000000000000",
          "0.012028500000000000000000000000"
        ]
      }
    },
    {
      "name": "square k6 strips1+5 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1121466054636830316716783775262495548796010023584953783790688166951143797211022",
        "upper_integer": "1121466054636830316716783775262495548796010023584953783790688166951143797211023",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.011214660546368303167167837752",
          "0.011214660546368303167167837753"
        ]
      },
      "right_interval": {
        "lower_integer": "1142857142857142857142857142857142857142857142857142857142857142857142857142857",
        "upper_integer": "1142857142857142857142857142857142857142857142857142857142857142857142857142858",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.011428571428571428571428571428",
          "0.011428571428571428571428571429"
        ]
      },
      "positive_margin": {
        "lower_integer": "21391088220312540426073367594647308346847119272189073352168975905999059931834",
        "upper_integer": "21391088220312540426073367594647308346847119272189073352168975905999059931836",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000213910882203125404260733675",
          "0.000213910882203125404260733676"
        ]
      }
    },
    {
      "name": "square k6 strips3+3 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "342714345213303980484322008686856666864996727553995359076575236508597608139465",
        "upper_integer": "342714345213303980484322008686856666864996727553995359076575236508597608139466",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003427143452133039804843220086",
          "0.003427143452133039804843220087"
        ]
      },
      "right_interval": {
        "lower_integer": "1142857142857142857142857142857142857142857142857142857142857142857142857142857",
        "upper_integer": "1142857142857142857142857142857142857142857142857142857142857142857142857142858",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.011428571428571428571428571428",
          "0.011428571428571428571428571429"
        ]
      },
      "positive_margin": {
        "lower_integer": "800142797643838876658535134170286190277860415303147498066281906348545249003391",
        "upper_integer": "800142797643838876658535134170286190277860415303147498066281906348545249003393",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.008001427976438388766585351341",
          "0.008001427976438388766585351342"
        ]
      }
    },
    {
      "name": "T2 even j3 balanced",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "8350447261311607075537260445895911083671622088173510831652847993337091997443021",
        "upper_integer": "8350532816948209703531734213979389721999012878915366104681583134211405348666180",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.083504472613116070755372604458",
          "0.083505328169482097035317342140"
        ]
      },
      "right_interval": {
        "lower_integer": "8357250000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8357340000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.083572500000000000000000000000",
          "0.083573400000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "6717183051790296468265786020610278000987121084633895318416865788594651333820",
        "upper_integer": "6892738688392924462739554104088916328377911826489168347152006662908002556979",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000067171830517902964682657860",
          "0.000068927386883929244627395542"
        ]
      }
    },
    {
      "name": "T2 even j3 unbalanced",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7543217285295815388690565274099191711229818796703290077470811865640081879661341",
        "upper_integer": "7543326650456231510625038088110690519308822716592187010877589033695273196703788",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.075432172852958153886905652740",
          "0.075433266504562315106250380882"
        ]
      },
      "right_interval": {
        "lower_integer": "8193650000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8193730000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.081936500000000000000000000000",
          "0.081937300000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "650323349543768489374961911889309480691177283407812989122410966304726803296212",
        "upper_integer": "650512714704184611309434725900808288770181203296709922529188134359918120338659",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.006503233495437684893749619118",
          "0.006505127147041846113094347260"
        ]
      }
    },
    {
      "name": "T2 even j4",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "8194596096750031002195478988688797333657595873923945182498229076685605895684076",
        "upper_integer": "8194683715811864455864767596115092034230521517052490213337700280348745025529224",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.081945960967500310021954789886",
          "0.081946837158118644558647675962"
        ]
      },
      "right_interval": {
        "lower_integer": "8357250000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8357340000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.083572500000000000000000000000",
          "0.083573400000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "162566284188135544135232403884907965769478482947509786662299719651254974470776",
        "upper_integer": "162743903249968997804521011311202666342404126076054817501770923314394104315924",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001625662841881355441352324038",
          "0.001627439032499689978045210114"
        ]
      }
    },
    {
      "name": "even balanced3 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "3360000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "3360000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "33.600000000000000000000000000000",
          "33.600000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "6400000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6400000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "64.000000000000000000000000000000",
          "64.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "3040000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "3040000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "30.400000000000000000000000000000",
          "30.400000000000000000000000000000"
        ]
      }
    },
    {
      "name": "even unbalanced3 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "2666666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "2666666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "26.666666666666666666666666666666",
          "26.666666666666666666666666666667"
        ]
      },
      "right_interval": {
        "lower_integer": "4900000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "4900000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "49.000000000000000000000000000000",
          "49.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "2233333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "2233333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "22.333333333333333333333333333333",
          "22.333333333333333333333333333334"
        ]
      }
    },
    {
      "name": "even j4 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "2333333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "2333333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "23.333333333333333333333333333333",
          "23.333333333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "8100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "81.000000000000000000000000000000",
          "81.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "5766666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "5766666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "57.666666666666666666666666666666",
          "57.666666666666666666666666666667"
        ]
      }
    },
    {
      "name": "T2 odd j0",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "6298642750327645625879870562541082113312602447904846592725976687648549546909130",
        "upper_integer": "6298737994986986285971114045450758773643880785725897231896307232554982623763626",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.062986427503276456258798705625",
          "0.062987379949869862859711140455"
        ]
      },
      "right_interval": {
        "lower_integer": "7630510000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7630570000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.076305100000000000000000000000",
          "0.076305700000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1331772005013013714028885954549241226356119214274102768103692767445017376236374",
        "upper_integer": "1331927249672354374120129437458917886687397552095153407274023312351450453090870",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.013317720050130137140288859545",
          "0.013319272496723543741201294375"
        ]
      }
    },
    {
      "name": "odd j0 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "888888888888888888888888888888888888888888888888888888888888888888888888888888888",
        "upper_integer": "888888888888888888888888888888888888888888888888888888888888888888888888888888889",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "8.888888888888888888888888888888",
          "8.888888888888888888888888888889"
        ]
      },
      "right_interval": {
        "lower_integer": "4900000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "4900000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "49.000000000000000000000000000000",
          "49.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "4011111111111111111111111111111111111111111111111111111111111111111111111111111111",
        "upper_integer": "4011111111111111111111111111111111111111111111111111111111111111111111111111111112",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "40.111111111111111111111111111111",
          "40.111111111111111111111111111112"
        ]
      }
    },
    {
      "name": "T2 odd j1",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7613307933610646843502151619620551743952785489137132203505569620325424600212107",
        "upper_integer": "7613407795664946610068296991828397276570812484295181451001899060955129398473173",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.076133079336106468435021516196",
          "0.076134077956649466100682969919"
        ]
      },
      "right_interval": {
        "lower_integer": "7966890000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7966960000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079668900000000000000000000000",
          "0.079669600000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "353482204335053389931703008171602723429187515704818548998100939044870601526827",
        "upper_integer": "353652066389353156497848380379448256047214510862867796494430379674575399787893",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003534822043350533899317030081",
          "0.003536520663893531564978483804"
        ]
      }
    },
    {
      "name": "odd j1 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1111111111111111111111111111111111111111111111111111111111111111111111111111111111",
        "upper_integer": "1111111111111111111111111111111111111111111111111111111111111111111111111111111112",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "11.111111111111111111111111111111",
          "11.111111111111111111111111111112"
        ]
      },
      "right_interval": {
        "lower_integer": "6400000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "6400000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "64.000000000000000000000000000000",
          "64.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "5288888888888888888888888888888888888888888888888888888888888888888888888888888888",
        "upper_integer": "5288888888888888888888888888888888888888888888888888888888888888888888888888888889",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "52.888888888888888888888888888888",
          "52.888888888888888888888888888889"
        ]
      }
    },
    {
      "name": "T2 odd j2",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7839643972917366725078613546791866288872747344814330745184634258402376986701173",
        "upper_integer": "7839742756160760849332121927146764301564455921089207503521921966077903914911975",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.078396439729173667250786135467",
          "0.078397427561607608493321219272"
        ]
      },
      "right_interval": {
        "lower_integer": "7966890000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7966960000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079668900000000000000000000000",
          "0.079669600000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "127147243839239150667878072853235698435544078910792496478078033922096085088025",
        "upper_integer": "127316027082633274921386453208133711127252655185669254815365741597623013298827",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.001271472438392391506678780728",
          "0.001273160270826332749213864533"
        ]
      }
    },
    {
      "name": "odd j2 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1333333333333333333333333333333333333333333333333333333333333333333333333333333333",
        "upper_integer": "1333333333333333333333333333333333333333333333333333333333333333333333333333333334",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "13.333333333333333333333333333333",
          "13.333333333333333333333333333334"
        ]
      },
      "right_interval": {
        "lower_integer": "8100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "81.000000000000000000000000000000",
          "81.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "6766666666666666666666666666666666666666666666666666666666666666666666666666666666",
        "upper_integer": "6766666666666666666666666666666666666666666666666666666666666666666666666666666667",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "67.666666666666666666666666666666",
          "67.666666666666666666666666666667"
        ]
      }
    },
    {
      "name": "T2 odd j3",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7896030842722751482703412567340232960468584256076639203427307844164259005271584",
        "upper_integer": "7896131259428687025382584830194737762503411609432213859135205760238314325332600",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.078960308427227514827034125673",
          "0.078961312594286870253825848302"
        ]
      },
      "right_interval": {
        "lower_integer": "7966890000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7966960000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079668900000000000000000000000",
          "0.079669600000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "70758740571312974617415169805262237496588390567786140864794239761685674667400",
        "upper_integer": "70929157277248517296587432659767039531415743923360796572692155835740994728416",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000707587405713129746174151698",
          "0.000709291572772485172965874327"
        ]
      }
    },
    {
      "name": "odd j3 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1555555555555555555555555555555555555555555555555555555555555555555555555555555555",
        "upper_integer": "1555555555555555555555555555555555555555555555555555555555555555555555555555555556",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "15.555555555555555555555555555555",
          "15.555555555555555555555555555556"
        ]
      },
      "right_interval": {
        "lower_integer": "10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "100.000000000000000000000000000000",
          "100.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "8444444444444444444444444444444444444444444444444444444444444444444444444444444444",
        "upper_integer": "8444444444444444444444444444444444444444444444444444444444444444444444444444444445",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "84.444444444444444444444444444444",
          "84.444444444444444444444444444445"
        ]
      }
    },
    {
      "name": "T2 odd j4",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7921084200054958995672006127585579031332670260433313683054395573275795017806437",
        "upper_integer": "7921188072119134529908767120541968815587968534587731761564775781820918510687630",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079210842000549589956720061275",
          "0.079211880721191345299087671206"
        ]
      },
      "right_interval": {
        "lower_integer": "7966890000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7966960000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079668900000000000000000000000",
          "0.079669600000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "45701927880865470091232879458031184412031465412268238435224218179081489312370",
        "upper_integer": "45875799945041004327993872414420968667329739566686316945604426724204982193563",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000457019278808654700912328794",
          "0.000458757999450410043279938725"
        ]
      }
    },
    {
      "name": "odd j4 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "1777777777777777777777777777777777777777777777777777777777777777777777777777777777",
        "upper_integer": "1777777777777777777777777777777777777777777777777777777777777777777777777777777778",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "17.777777777777777777777777777777",
          "17.777777777777777777777777777778"
        ]
      },
      "right_interval": {
        "lower_integer": "12100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "12100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "121.000000000000000000000000000000",
          "121.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "10322222222222222222222222222222222222222222222222222222222222222222222222222222222",
        "upper_integer": "10322222222222222222222222222222222222222222222222222222222222222222222222222222223",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "103.222222222222222222222222222222",
          "103.222222222222222222222222222223"
        ]
      }
    },
    {
      "name": "T2 odd j5",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7941654004265394447354092157523909650533673472897578616235000389404093080359506",
        "upper_integer": "7941762615379569631105758546260944823029005540554106011669352744401138360938098",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079416540042653944473540921575",
          "0.079417626153795696311057585463"
        ]
      },
      "right_interval": {
        "lower_integer": "7966890000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7966960000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079668900000000000000000000000",
          "0.079669600000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "25127384620430368894241453739055176970994459445893988330647255598861639061902",
        "upper_integer": "25305995734605552645907842476090349466326527102421383764999610595906919640494",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.000251273846204303688942414537",
          "0.000253059957346055526459078425"
        ]
      }
    },
    {
      "name": "odd j5 monotonicity",
      "kind": "monotonicity",
      "left_interval": {
        "lower_integer": "2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "20.000000000000000000000000000000",
          "20.000000000000000000000000000000"
        ]
      },
      "right_interval": {
        "lower_integer": "14400000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "14400000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "144.000000000000000000000000000000",
          "144.000000000000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "12400000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "12400000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "124.000000000000000000000000000000",
          "124.000000000000000000000000000000"
        ]
      }
    },
    {
      "name": "T3 empty prefix",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "4606181374486516274126268520864448513367353153169221243483768384940957274789580",
        "upper_integer": "4606252804335962321577236474600976564307281916680630707652889551582437320635508",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.046061813744865162741262685208",
          "0.046062528043359623215772364747"
        ]
      },
      "right_interval": {
        "lower_integer": "7966890000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "7966960000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079668900000000000000000000000",
          "0.079669600000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "3360637195664037678422763525399023435692718083319369292347110448417562679364492",
        "upper_integer": "3360778625513483725873731479135551486632646846830778756516231615059042725210420",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.033606371956640376784227635253",
          "0.033607786255134837258737314792"
        ]
      }
    },
    {
      "name": "T3 j1",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "3772595367760781555665246964154145116052856204592006810989073260419925872664351",
        "upper_integer": "3772657868059870723977519709548605797519306141577614257245002366363668945485659",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.037725953677607815556652469641",
          "0.037726578680598707239775197096"
        ]
      },
      "right_interval": {
        "lower_integer": "5200120000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "5200180000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.052001200000000000000000000000",
          "0.052001800000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "1427462131940129276022480290451394202480693858422385742754997633636331054514341",
        "upper_integer": "1427584632239218444334753035845854883947143795407993189010926739580074127335649",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.014274621319401292760224802904",
          "0.014275846322392184443347530359"
        ]
      }
    },
    {
      "name": "T3 j2,3",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "7961221941176322248899467410092997333079570019168419564695588332136185298591340",
        "upper_integer": "7961317496812924809368975245314987567638711102222328694208956006561290989117388",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.079612219411763222488994674100",
          "0.079613174968129248093689752454"
        ]
      },
      "right_interval": {
        "lower_integer": "8357250000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "8357340000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.083572500000000000000000000000",
          "0.083573400000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "395932503187075190631024754685012432361288897777671305791043993438709010882612",
        "upper_integer": "396118058823677751100532589907002666920429980831580435304411667863814701408660",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.003959325031870751906310247546",
          "0.003961180588236777511005325900"
        ]
      }
    },
    {
      "name": "T3 j>=4",
      "kind": "energy",
      "left_interval": {
        "lower_integer": "2756200416242533248332018551996125443086645149888029457439639094718708981996714",
        "upper_integer": "2756245870796338287463127443105016551977754040996920566330747985827600090887825",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.027562004162425332483320185519",
          "0.027562458707963382874631274432"
        ]
      },
      "right_interval": {
        "lower_integer": "2993530000000000000000000000000000000000000000000000000000000000000000000000000",
        "upper_integer": "2993550000000000000000000000000000000000000000000000000000000000000000000000000",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.029935300000000000000000000000",
          "0.029935500000000000000000000000"
        ]
      },
      "positive_margin": {
        "lower_integer": "237284129203661712536872556894983448022245959003079433669252014172399909112175",
        "upper_integer": "237349583757466751667981448003874556913354850111970542560360905281291018003286",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002372841292036617125368725568",
          "0.002373495837574667516679814481"
        ]
      }
    },
    {
      "name": "T3 odd high-prefix flux comparison",
      "kind": "scalar",
      "left_interval": {
        "lower_integer": "276504911469637772418460473804559301556270306293851188128845683612815165120498",
        "upper_integer": "276504911469637772418460473804559301556270306293851188128845683612815165120499",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002765049114696377724184604738",
          "0.002765049114696377724184604739"
        ]
      },
      "right_interval": {
        "lower_integer": "534348711632407528348322248299821746782948846191725761135942791022405285693018",
        "upper_integer": "534348711632407528348322248299821746782948846191725761135942791022405285693019",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.005343487116324075283483222482",
          "0.005343487116324075283483222483"
        ]
      },
      "positive_margin": {
        "lower_integer": "257843800162769755929861774495262445226678539897874573007097107409590120572519",
        "upper_integer": "257843800162769755929861774495262445226678539897874573007097107409590120572521",
        "scale": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "decimal_enclosure": [
          "0.002578438001627697559298617744",
          "0.002578438001627697559298617745"
        ]
      }
    }
  ],
  "exact_identity_count": 14,
  "exact_identities": [
    {
      "name": "width-one resolvent upper value",
      "exact_value": "67/250"
    },
    {
      "name": "width-two resolvent upper value",
      "exact_value": "591/2000"
    },
    {
      "name": "side-three square diagonal",
      "exact_value": "7/24"
    },
    {
      "name": "square kernel b pair",
      "exact_value": [
        "7/2",
        "-32/3"
      ]
    },
    {
      "name": "square kernel c pair",
      "exact_value": [
        "-4",
        "64/5"
      ]
    },
    {
      "name": "square kernel d pair",
      "exact_value": [
        "40",
        "-4352/35"
      ]
    },
    {
      "name": "four-point quadrant block",
      "exact_value": [
        [
          [
            "2",
            "-16/3"
          ],
          [
            "7/2",
            "-32/3"
          ],
          [
            "7/2",
            "-32/3"
          ],
          [
            "-4",
            "64/5"
          ]
        ],
        [
          [
            "7/2",
            "-32/3"
          ],
          [
            "18",
            "-832/15"
          ],
          [
            "-4",
            "64/5"
          ],
          [
            "-8",
            "128/5"
          ]
        ],
        [
          [
            "7/2",
            "-32/3"
          ],
          [
            "-4",
            "64/5"
          ],
          [
            "18",
            "-832/15"
          ],
          [
            "-8",
            "128/5"
          ]
        ],
        [
          [
            "-4",
            "64/5"
          ],
          [
            "-8",
            "128/5"
          ],
          [
            "-8",
            "128/5"
          ],
          [
            "40",
            "-4352/35"
          ]
        ]
      ]
    },
    {
      "name": "trace measure quadratic difference",
      "exact_value": "1/160"
    },
    {
      "name": "trace measure quartic difference",
      "exact_value": "-3/3200"
    },
    {
      "name": "trace strip quintic coefficient",
      "exact_value": "-1127/120"
    },
    {
      "name": "trace strip omitted seventh coefficient",
      "exact_value": "127/200"
    },
    {
      "name": "trace complete-integral cancellation",
      "exact_value": "59/252"
    },
    {
      "name": "2-by-3 trace and singleton charge",
      "exact_value": "70/3"
    },
    {
      "name": "convex strip4 and singleton charge",
      "exact_value": "73/6"
    }
  ],
  "boundary_minors": [
    {
      "r": 4,
      "s": 6,
      "k": 1,
      "lower_bound": "30013/100000"
    },
    {
      "r": 4,
      "s": 6,
      "k": 2,
      "lower_bound": "9117/100000"
    },
    {
      "r": 4,
      "s": 7,
      "k": 2,
      "lower_bound": "73/800"
    },
    {
      "r": 5,
      "s": 7,
      "k": 2,
      "lower_bound": "2307/25000"
    },
    {
      "r": 5,
      "s": 8,
      "k": 3,
      "lower_bound": "14173/500000"
    },
    {
      "r": 6,
      "s": 10,
      "k": 3,
      "lower_bound": "5719/200000"
    },
    {
      "r": 7,
      "s": 11,
      "k": 4,
      "lower_bound": "111/12500"
    },
    {
      "r": 8,
      "s": 12,
      "k": 4,
      "lower_bound": "891/100000"
    }
  ],
  "low_imbalance_family_count": 12,
  "low_imbalance_endpoint_count": 20,
  "low_imbalance_families": [
    {
      "side_gap": 0,
      "deficit": 2,
      "least_short_side": 5,
      "target_hull_shift": 1,
      "target_strip_length": 1
    },
    {
      "side_gap": 0,
      "deficit": 3,
      "least_short_side": 5,
      "target_hull_shift": 1,
      "target_strip_length": 2
    },
    {
      "side_gap": 1,
      "deficit": 2,
      "least_short_side": 4,
      "target_hull_shift": 1,
      "target_strip_length": 0
    },
    {
      "side_gap": 1,
      "deficit": 3,
      "least_short_side": 5,
      "target_hull_shift": 1,
      "target_strip_length": 1
    },
    {
      "side_gap": 1,
      "deficit": 4,
      "least_short_side": 5,
      "target_hull_shift": 1,
      "target_strip_length": 2
    },
    {
      "side_gap": 1,
      "deficit": 5,
      "least_short_side": 6,
      "target_hull_shift": 1,
      "target_strip_length": 3
    },
    {
      "side_gap": 0,
      "deficit": 4,
      "least_short_side": 5,
      "target_hull_shift": 2,
      "target_strip_length": 0
    },
    {
      "side_gap": 0,
      "deficit": 5,
      "least_short_side": 6,
      "target_hull_shift": 2,
      "target_strip_length": 1
    },
    {
      "side_gap": 0,
      "deficit": 6,
      "least_short_side": 7,
      "target_hull_shift": 2,
      "target_strip_length": 2
    },
    {
      "side_gap": 2,
      "deficit": 3,
      "least_short_side": 4,
      "target_hull_shift": 1,
      "target_strip_length": 0
    },
    {
      "side_gap": 2,
      "deficit": 4,
      "least_short_side": 5,
      "target_hull_shift": 1,
      "target_strip_length": 1
    },
    {
      "side_gap": 2,
      "deficit": 5,
      "least_short_side": 6,
      "target_hull_shift": 1,
      "target_strip_length": 2
    }
  ],
  "hull_or_shape_enumeration": false,
  "maximum_quadrant_matrix_order": 6,
  "maximum_strip_energy_index": 6,
  "uses_printed_boundary_bounds": true
}


==> anc/verification/completion/corner/certify_corner.py <==
#!/usr/bin/env python3
"""Independent corner certificates; stdlib only, no manuscript code imports.

All numerical decisions use rational enclosing intervals.  An interval [l,u]
means [l/10**80,u/10**80]; every operation rounds outwards using integers.
Potential kernel entries are derived from diagonal values and harmonicity as
exact pairs A+B/pi of fractions.  The emitted JSON contains the endpoints,
exact entry pairs, fixed comparisons, and finite envelope reductions.
"""
from fractions import Fraction as F
from math import isqrt
from pathlib import Path
import json

S = 10**80


def ceil_div(a, b):
    return -((-a) // b)


class I:
    def __init__(self, l, u=None):
        self.l, self.u = l, l if u is None else u
        if self.l > self.u:
            raise ArithmeticError("reversed interval")

    @classmethod
    def q(cls, q):
        q = F(q)
        return cls(q.numerator*S//q.denominator,
                   ceil_div(q.numerator*S, q.denominator))

    def __add__(self, other):
        if not isinstance(other, I): other = I.q(other)
        return I(self.l+other.l, self.u+other.u)

    __radd__ = __add__

    def __neg__(self): return I(-self.u, -self.l)
    def __sub__(self, other): return self + (-other if isinstance(other,I) else -I.q(other))
    def __rsub__(self, other): return I.q(other) + (-self)

    def __mul__(self, other):
        if not isinstance(other, I): other = I.q(other)
        xs = [self.l*other.l, self.l*other.u, self.u*other.l, self.u*other.u]
        return I(min(xs)//S, ceil_div(max(xs),S))

    __rmul__ = __mul__

    def reciprocal(self):
        if self.l <= 0 <= self.u: raise ArithmeticError("division interval contains zero")
        return I(S*S//self.u, ceil_div(S*S,self.l))

    def __truediv__(self, other):
        if not isinstance(other,I): other=I.q(other)
        return self*other.reciprocal()

    def __pow__(self, n):
        ans=I.q(1)
        for _ in range(n): ans=ans*self
        return ans

    def pack(self):
        return {"lower_integer":str(self.l),"upper_integer":str(self.u),
                "scale":str(S),"decimal_enclosure":self.decimal()}

    def decimal(self, places=30):
        factor=10**(80-places)
        lo=self.l//factor
        hi=ceil_div(self.u,factor)
        def fmt(n):
            sign="-" if n<0 else ""
            n=abs(n)
            return sign+str(n//10**places)+"."+str(n%10**places).zfill(places)
        return [fmt(lo),fmt(hi)]


def arctan_bounds(q, n=100):
    terms=[F((-1)**j,(2*j+1)*q**(2*j+1)) for j in range(n)]
    p=sum(terms,F(0)); nxt=F((-1)**n,(2*n+1)*q**(2*n+1))
    return I(I.q(min(p,p+nxt)).l, I.q(max(p,p+nxt)).u)


PI=16*arctan_bounds(5)-4*arctan_bounds(239)
T=PI.reciprocal()
# Euler's transform, with 0 <= Delta^m(1/(2n+1)^2)|n=0 <= 1.
N_EULER=180
diff=[F(1,(2*j+1)**2) for j in range(N_EULER+1)]
cat=F(0)
for m in range(N_EULER+1):
    cat += diff[0]/2**(m+1)
    diff=[diff[j]-diff[j+1] for j in range(len(diff)-1)]
CAT=I(I.q(cat).l,I.q(cat+F(1,2**(N_EULER+1))).u)
H=4*CAT/PI
ROOT2=I(isqrt(2*S*S),isqrt(2*S*S)+1)


def log_small(x, terms=200):
    """x lies in [1, 2+epsilon]; positive log series with geometric tail."""
    if x.l < S: raise ArithmeticError("log_small input below one")
    t=(x-1)/(x+1); t2=t*t; power=t; sm=I.q(0)
    for j in range(terms):
        sm += power/F(2*j+1)
        power=power*t2
    tail=2*power/(F(2*terms+1)*(1-t2))
    val=2*sm
    return I(val.l,val.u+tail.u)


LN2=log_small(I.q(2))


def log(x):
    if x.l<=0: raise ArithmeticError("nonpositive log input")
    k=0; y=x
    while y.l < S: y=y*2; k-=1
    while y.l >= 2*S: y=y/F(2); k+=1
    return log_small(y)+k*LN2


ALPHA=log(1+ROOT2)


def add(a,b): return (a[0]+b[0],a[1]+b[1])
def mul(c,a): return (c*a[0],c*a[1])
def sub(a,b): return add(a,mul(-1,b))


def potential_table(K):
    """Exact a(m,n)=A+B/pi, m>=n>=0, m+n<=2K."""
    a={}
    for n in range(K+1):
        a[n,n]=(F(0),4*sum((F(1,2*j-1) for j in range(1,n+1)),F(0)))
    a[1,0]=(F(1),F(0))
    for n in range(1,K):
        a[n+1,n]=sub(mul(2,a[n,n]),a[n,n-1])
    for d in range(2,2*K+1):
        a[d,0]=sub(sub(mul(4,a[d-1,0]),a[d-2,0]),mul(2,a[d-1,1]))
        for n in range(1,(2*K-d)//2+1):
            m=n+d-1
            a[m+1,n]=sub(sub(sub(mul(4,a[m,n]),a[m-1,n]),a[m,n+1]),a[m,n-1])
    # Verify every harmonicity equation whose neighbors were constructed.
    def get(x,y):
        x,y=abs(x),abs(y)
        return a[max(x,y),min(x,y)]
    for m,n in a:
        if m+n < 2*K:
            lap=mul(4,get(m,n))
            for dx,dy in [(1,0),(-1,0),(0,1),(0,-1)]: lap=sub(lap,get(m+dx,n+dy))
            expected=(F(-4),F(0)) if (m,n)==(0,0) else (F(0),F(0))
            if lap!=expected: raise ArithmeticError("kernel harmonicity failed")
    return a


A=potential_table(12)


def aval(x,y):
    x,y=abs(x),abs(y)
    return A[max(x,y),min(x,y)]


def green_pair(p,q):
    x,y=p; u,v=q
    z=mul(-1,aval(x-u,y-v))
    z=add(z,aval(x+u,y-v))
    z=add(z,aval(x-u,y+v))
    z=sub(z,aval(x+u,y+v))
    return mul(F(1,4),z)


def evaluate(pair): return I.q(pair[0])+pair[1]*T


def determinant(mat):
    a=[row[:] for row in mat]; n=len(a); det=I.q(1)
    for j in range(n):
        pivot=a[j][j]
        if pivot.l<=0: raise ArithmeticError("positive pivot not certified")
        det=det*pivot
        for r in range(j+1,n):
            factor=a[r][j]/pivot
            for c in range(j+1,n): a[r][c]=a[r][c]-factor*a[j][c]
    return det


def energy(partition):
    pts=[(x+1,y+1) for y,w in enumerate(partition) for x in range(w)]
    pairs=[[green_pair(p,q) for q in pts] for p in pts]
    d=determinant([[evaluate(p) for p in row] for row in pairs])
    e=-log(d)-len(pts)*H
    return e,{"partition":partition,"size":len(pts),"positive_coordinates":pts,
              "green_entry_pairs":[[[str(a),str(b)] for a,b in row] for row in pairs],
              "determinant_interval":d.pack(),"energy_interval":e.pack()}


named={"L":[2,1],"2x2":[2,2],"2x3":[3,3],"3x3":[3,3,3],
       "2x4":[4,4],"2x5":[5,5],"2x6":[6,6],
       "tier_3_2":[3,2],"tier_4_1":[4,1],"tier_3_1_1":[3,1,1]}
values={}; diagrams={}
for name,part in named.items(): values[name],diagrams[name]=energy(part)
sigma={0:I.q(0)}
diagrams["strip_0"]={"partition":[],"size":0,"positive_coordinates":[],
    "green_entry_pairs":[],"determinant_interval":I.q(1).pack(),
    "energy_interval":I.q(0).pack()}
for k in range(1,11):
    sigma[k],diagrams["strip_"+str(k)]=energy([k])


# Derive v_j from Chebyshev U_{j-1}(1-2u), rather than trusting listed values.
# M_n = integral_0^1 u^n sqrt((1-u)/(1+u))du = J_n-J_{n+1},
# J_n = integral_0^(pi/2) cos(phi)^n dphi. Exact pairs below mean A+B*pi.
J=[(F(0),F(1,2)),(F(1),F(0))]
for n in range(2,7): J.append(mul(F(n-1,n),J[n-2]))
U=[[1],[2,-4]]
for n in range(2,5):
    nxt=[0]*(n+1)
    for i,c in enumerate(U[-1]): nxt[i]+=2*c; nxt[i+1]-=4*c
    for i,c in enumerate(U[-2]): nxt[i]-=c
    U.append(nxt)
VPAIRS=[]
for j in range(1,6):
    pair=(F(0),F(0))
    for n,c in enumerate(U[j-1]): pair=add(pair,mul(c,sub(J[n],J[n+1])))
    # 2/(pi*j) times (A+B*pi) => (2B/j)+(2A/j)/pi.
    VPAIRS.append((F(2,j)*pair[1],F(2,j)*pair[0]))
expected=[(F(1),F(-2)),(F(2),F(-6)),(F(19,3),F(-178,9)),
          (F(24),F(-226,3)),(F(501,5),F(-23606,75))]
if VPAIRS!=expected: raise ArithmeticError("Fourier coefficient derivation failed")
V=[evaluate(pair) for pair in VPAIRS]
CEILING=(H-ALPHA)/2-sum((F(j,2)*v*v for j,v in enumerate(V,1)),I.q(0))
checks={}
def greater(name,a,b):
    margin=a-b
    passed=margin.l>0
    checks[name]={"passed":passed,"margin_interval":margin.pack()}
    if not passed: raise ArithmeticError("comparison not certified: "+name)


greater("strip ceiling < 0.064859",F(64859,1000000),CEILING)
greater("E(L)-Cstrip > 1/4000",values["L"]-CEILING,F(1,4000))
greater("E(2x3)-Cstrip > 1/4000",values["2x3"]-CEILING,F(1,4000))
greater("E(2x2)-sigma4 > 1/4000",values["2x2"]-sigma[4],F(1,4000))
greater("2sigma1-sigma2 > 0.019",2*sigma[1]-sigma[2],F(19,1000))
greater("2sigma1 > 0.05987",2*sigma[1],F(5987,100000))
greater("E(L) > 0.06714",values["L"],F(6714,100000))
greater("E(2x3) > 0.06522",values["2x3"],F(6522,100000))


B={2:F(5987,100000),3:F(6714,100000),4:F(5674,100000),
   6:F(6522,100000),8:F(7054,100000),10:F(7421,100000)}
BDEFAULT=F(7537,100000)
for k in range(2,11):
    greater("b(%d)-sigma%d > 1/250"%(k,k),B.get(k,BDEFAULT)-sigma[k],F(1,250))
for name,b in [("2x2",B[4]),("2x4",B[8]),("2x5",B[10]),
               ("3x3",BDEFAULT),("2x6",BDEFAULT),
               ("tier_3_2",BDEFAULT),("tier_4_1",BDEFAULT),("tier_3_1_1",BDEFAULT)]:
    greater("E(%s) > envelope"%name,values[name],b)
greater("3sigma1 > 0.07537",3*sigma[1],BDEFAULT)
greater("sigma1+sigma4 > 0.07537",sigma[1]+sigma[4],BDEFAULT)
greater("sigma1+sigma2 > b(3)",sigma[1]+sigma[2],B[3])
greater("sigma1+sigma3 > b(4)",sigma[1]+sigma[3],B[4])
greater("2sigma1 > b(4)",2*sigma[1],B[4])
greater("E(2x2)+sigma1 > 0.07537",values["2x2"]+sigma[1],BDEFAULT)
greater("Catalan < 229/250",F(229,250),CAT)
greater("pi > 157/50",PI,F(157,50))
greater("h < 1167/1000",F(1167,1000),H)
greater("alpha > 22/25",ALPHA,F(22,25))
greater("log(1024/169) > 9/5",log(I.q(F(1024,169))),F(9,5))
greater("3alpha-2h > 153/500",3*ALPHA-2*H,F(153,500))
greater("log(1024/169)-3h+2alpha > 59/1000",log(I.q(F(1024,169)))-3*H+2*ALPHA,F(59,1000))

# The paper uses the simpler vacancy surcharge delta = 3/5.
DELTA=F(3,5)
greater("h < 7/6",F(7,6),H)
greater("alpha > 7/8",ALPHA,F(7,8))
greater("169/1024 < 1/6",I.q(F(1,6)),F(169,1024))
log6_partial=2*sum((F(5,7)**(2*j+1)/F(2*j+1) for j in range(4)),F(0))
greater("log6 four-term lower sum > 7/6+delta",I.q(log6_partial),F(7,6)+DELTA)
greater("log6 > four-term lower sum",log(I.q(F(6))),log6_partial)
greater("log6-h > delta",log(I.q(F(6)))-H,DELTA)
greater("2(h-alpha) < delta",DELTA,2*(H-ALPHA))
greater("delta < alpha",ALPHA,DELTA)

# Additional exact rational partial-sum checks, including the stronger earlier bounds.
cat_partial=sum((F((-1)**j,(2*j+1)**2) for j in range(101)),F(0))
pi_partial=16*(F(1,5)-F(1,375)+F(1,15625)-F(1,546875))-F(4,239)
uu=F(707,1707); vv=F(855,1193)
if not cat_partial<F(229,250): raise ArithmeticError("Catalan finite rational sum")
if not pi_partial>F(157,50): raise ArithmeticError("Machin finite rational sum")
if not 2*(uu+uu**3/3+uu**5/5)>F(22,25): raise ArithmeticError("alpha finite rational sum")
if not 2*sum((vv**(2*j+1)/F(2*j+1) for j in range(10)),F(0))>F(9,5):
    raise ArithmeticError("log finite rational sum")

# Independent direct substitution for the local electrical certificate.
potential_rows=[[350,322,241,72,0],[378,375,329,-25,-72],
                [409,471,725,-429,-191],[378,375,329,-25,-72],
                [350,322,241,72,0]]
pot={(x,y):potential_rows[4-y][x] for x in range(5) for y in range(5)}
for p,value in pot.items():
    x,y=p
    neighbors=[q for q in [(x-1,y),(x+1,y),(x,y-1),(x,y+1)] if q in pot]
    lap=len(neighbors)*value-sum(pot[q] for q in neighbors)
    want=2200 if p==(2,2) else -2200 if p==(3,2) else 0
    if lap!=want: raise ArithmeticError("electrical current equation")
if pot[4,4]!=0: raise ArithmeticError("electrical grounding")
kee=F(pot[2,2]-pot[3,2],2200); ken=F(pot[2,2]-pot[2,3],2200)
electric_det=(1-kee)**2-ken**2
if (kee,ken,electric_det)!=(F(577,1100),F(9,50),F(9373,48400)):
    raise ArithmeticError("electrical transfer entries")
if not electric_det>F(3,16): raise ArithmeticError("electrical determinant bound")

# Small exact arithmetic checks used in the analytic cutoff.
small_error=F(40,3)*(F(1,230**2)+F(1,255**2))
big_error=F(1,128)+44*(F(1,207**2)+F(1,255**2))
if not small_error<F(1,250): raise ArithmeticError("small cutoff")
if big_error!=F(377089177,39626755200): raise ArithmeticError("large cutoff identity")
if not big_error<F(10511,1000000): raise ArithmeticError("large cutoff")
if not F(7537,100000)-F(64859,1000000)==F(10511,1000000):
    raise ArithmeticError("cutoff gap")

out={"method":"integer outward rounding with scale 10^80; stdlib fractions for exact kernel pairs",
     "constants":{"pi":PI.pack(),"Catalan":CAT.pack(),"h":H.pack(),"sqrt2":ROOT2.pack(),"alpha":ALPHA.pack(),"delta":I.q(DELTA).pack()},
     "Euler_transform_terms":N_EULER+1,"log_series_terms":200,
     "five_Fourier_coefficient_pairs":[[str(a),str(b)] for a,b in VPAIRS],
     "five_Fourier_coefficients":[v.pack() for v in V],
     "conditional_strip_ceiling_interval":CEILING.pack(),"diagrams":diagrams,
     "comparisons":checks,"exact_cutoff_checks":{"small_error":str(small_error),"large_error":str(big_error)},
     "electrical_certificate":{"K_EE":str(kee),"K_EN":str(ken),"det_I_minus_K":str(electric_det)},
     "scope":"Numerical signs and fixed kernel values certified. Strip ceiling uses Basor-Ehrhardt Proposition 3.1(III), Proposition 3.3(III), Theorem 4.3, with smooth-symbol and endpoint passage checked in the audit report."}
if __name__=="__main__":
    path=Path(__file__).with_name("corner-certificates.json")
    path.write_text(json.dumps(out,indent=2)+"\n")
    print("All",len(checks),"strict rational interval comparisons passed.")
    for name in ["L","2x2","2x3","3x3","2x4","2x5","2x6","tier_3_2","tier_4_1","tier_3_1_1"]:
        print(name,values[name].decimal(16))
    for k in sigma: print("sigma",k,sigma[k].decimal(16))
    print("five-term ceiling",CEILING.decimal(16))
    print(path)


==> anc/verification/completion/corner/check_elementary_bounds.py <==
#!/usr/bin/env python3
"""Independent rational reconstruction of the reduced quadrant calculations.

Only fractions and elementary finite series are used.  Green matrices are
reduced to northeast boundaries before taking determinants: their order is at
most six.  No manuscript program or saved numerical data is imported.
"""
from fractions import Fraction as F
from functools import lru_cache
from math import comb
import argparse
import json


def require(condition, message):
    if not condition:
        raise ArithmeticError(message)


def add_interval(x, y):
    return x[0] + y[0], x[1] + y[1]


def scale_interval(a, x):
    return (a*x[0], a*x[1]) if a >= 0 else (a*x[1], a*x[0])


def multiply_interval(x, y):
    values = [a*b for a in x for b in y]
    return min(values), max(values)


def reciprocal_interval(x):
    require(x[0] > 0, 'positive reciprocal interval')
    return 1/x[1], 1/x[0]


def subtract_interval(x, y):
    return add_interval(x, scale_interval(-1, y))


def atan_interval(q, terms=12):
    lower = sum((F((-1)**j, (2*j+1)*q**(2*j+1))
                 for j in range(terms)), F(0))
    other = lower + F((-1)**terms, (2*terms+1)*q**(2*terms+1))
    return min(lower, other), max(lower, other)


def log_interval(x, terms=18):
    """Bound log(x) by the positive atanh series, after dyadic rescaling."""
    x = F(x)
    require(x > 0, 'positive logarithm argument')
    if x < 1:
        lo, hi = log_interval(1/x, terms)
        return -hi, -lo
    power = 0
    while x > 2:
        x /= 2
        power += 1
    t = (x-1)/(x+1)
    lo = 2*sum((t**(2*j+1)/F(2*j+1) for j in range(terms)), F(0))
    hi = lo + 2*t**(2*terms+1)/((2*terms+1)*(1-t*t))
    if power:
        lo2, hi2 = log_interval(F(2), terms)
        lo += power*lo2
        hi += power*hi2
    return lo, hi


PI = F(3141592653589793, 10**15), F(3141592653589794, 10**15)
H = F(11662436, 10**7), F(11662437, 10**7)
ALPHA = F(8813735, 10**7), F(8813736, 10**7)


def elementary_constants():
    machin = add_interval(scale_interval(16, atan_interval(5)),
                          scale_interval(-4, atan_interval(239)))
    require(PI[0] < machin[0] < machin[1] < PI[1], 'Machin pi enclosure')
    differences = [F(1, (2*j+1)**2) for j in range(33)]
    catalan = F(0)
    for j in range(33):
        catalan += differences[0]/2**(j+1)
        differences = [differences[i]-differences[i+1]
                       for i in range(len(differences)-1)]
    bulk = scale_interval(4, multiply_interval(
        (catalan, catalan+F(1, 2**33)), reciprocal_interval(PI)))
    require(H[0] < bulk[0] < bulk[1] < H[1], 'Euler-transform bulk enclosure')
    root = F(1414213562373095, 10**15), F(1414213562373096, 10**15)
    require(root[0]**2 < 2 < root[1]**2, 'square-root enclosure')
    boundary = log_interval(1+root[0])[0], log_interval(1+root[1])[1]
    require(ALPHA[0] < boundary[0] < boundary[1] < ALPHA[1],
            'boundary-coefficient enclosure')


def pair_add(x, y):
    return x[0]+y[0], x[1]+y[1]


def pair_scale(a, x):
    return a*x[0], a*x[1]


def pair_subtract(x, y):
    return pair_add(x, pair_scale(-1, y))


def potential_kernel(limit=7):
    """Construct a(m,n)=A+B/pi for m+n<=2*limit by harmonicity."""
    kernel = {(j, j): (F(0), 4*sum((F(1, 2*i-1)
                                  for i in range(1, j+1)), F(0)))
              for j in range(limit+1)}
    kernel[1, 0] = F(1), F(0)
    for j in range(1, limit):
        kernel[j+1, j] = pair_subtract(pair_scale(2, kernel[j, j]),
                                       kernel[j, j-1])
    for gap in range(2, 2*limit+1):
        kernel[gap, 0] = pair_subtract(pair_subtract(
            pair_scale(4, kernel[gap-1, 0]), kernel[gap-2, 0]),
            pair_scale(2, kernel[gap-1, 1]))
        for n in range(1, (2*limit-gap)//2+1):
            m = n+gap-1
            kernel[m+1, n] = pair_subtract(pair_subtract(pair_subtract(
                pair_scale(4, kernel[m, n]), kernel[m-1, n]),
                kernel[m, n+1]), kernel[m, n-1])

    def get(x, y):
        x, y = abs(x), abs(y)
        return kernel[max(x, y), min(x, y)]

    for m, n in kernel:
        if m+n < 2*limit:
            value = pair_scale(4, get(m, n))
            for dx, dy in ((1, 0), (-1, 0), (0, 1), (0, -1)):
                value = pair_subtract(value, get(m+dx, n+dy))
            require(value == ((F(-4), F(0)) if (m, n) == (0, 0)
                              else (F(0), F(0))), 'potential-kernel harmonicity')
    return get


def green_pair(p, q, potential):
    x, y = p
    u, v = q
    value = pair_scale(-1, potential(x-u, y-v))
    value = pair_add(value, potential(x+u, y-v))
    value = pair_add(value, potential(x-u, y+v))
    value = pair_subtract(value, potential(x+u, y+v))
    return pair_scale(F(1, 4), value)


def add_polynomial(a, b):
    result = [F(0)]*max(len(a), len(b))
    for i, value in enumerate(a):
        result[i] += value
    for i, value in enumerate(b):
        result[i] += value
    return result


def multiply_polynomial(a, b):
    result = [F(0)]*(len(a)+len(b)-1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            result[i+j] += x*y
    return result


def scale_polynomial(a, p):
    return [a*x for x in p]


def determinant_polynomial(matrix):
    """Laplace expansion, memoized by the selected column set."""
    size = len(matrix)

    @lru_cache(None)
    def partial(columns):
        if not columns:
            return (F(1),)
        row = len(columns)-1
        result = [F(0)]
        for position, col in enumerate(columns):
            product = multiply_polynomial(matrix[row][col],
                partial(columns[:position]+columns[position+1:]))
            result = add_polynomial(result,
                scale_polynomial((-1)**(row+position), product))
        return tuple(result)

    answer = list(partial(tuple(range(size))))
    while len(answer) > 1 and answer[-1] == 0:
        answer.pop()
    return answer


def polynomial_interval(polynomial, bounds):
    center = (bounds[0]+bounds[1])/2
    radius = (bounds[1]-bounds[0])/2
    shifted = [sum((polynomial[j]*comb(j, k)*center**(j-k)
                    for j in range(k, len(polynomial))), F(0))
               for k in range(len(polynomial))]
    error = sum((abs(shifted[k])*radius**k
                 for k in range(1, len(shifted))), F(0))
    return shifted[0]-error, shifted[0]+error


PARTITIONS = {
    'L': (2, 1), '2x2': (2, 2), '2x3': (3, 3),
    '2x4': (4, 4), '2x5': (5, 5), '3x3': (3, 3, 3),
    'tier_3_2': (3, 2), 'tier_4_1': (4, 1), 'tier_3_1_1': (3, 1, 1),
    **{'strip_'+str(k): (k,) for k in range(1, 7)},
}


def reduced_determinant(partition, potential):
    points = {(x+1, y+1) for y, width in enumerate(partition)
              for x in range(width)}
    interior = sorted(p for p in points
                      if (p[0]+1, p[1]) in points and (p[0], p[1]+1) in points)
    boundary = sorted(points-set(interior))
    require(len(boundary) <= 6, 'quadrant boundary order at most six')
    for x, y in interior:
        require(all((x+dx, y+dy) in points or x+dx == 0 or y+dy == 0
                    for dx, dy in ((1, 0), (-1, 0), (0, 1), (0, -1))),
                'northeast boundary separates the interior')
    operator = [[(F(4 if p == q else -int(abs(p[0]-q[0])+abs(p[1]-q[1]) == 1)),)
                 for q in interior] for p in interior]
    denominator = determinant_polynomial(operator)[0]
    require(denominator > 0, 'positive interior Dirichlet determinant')
    matrix = [[green_pair(p, q, potential) for q in boundary] for p in boundary]
    polynomial = scale_polynomial(1/denominator, determinant_polynomial(matrix))
    return polynomial, boundary, denominator


def verify_trace_polynomials(potential):
    """Clear the small positive denominators; five polynomials remain."""
    a, b = (F(2), F(-16, 3)), (F(7, 2), F(-32, 3))
    c, d = (F(-4), F(64, 5)), (F(40), F(-4352, 35))
    points = ((1, 1), (2, 1), (1, 2), (2, 2))
    middle = pair_subtract(pair_scale(4, b), c)
    expected = [[a, b, b, c], [b, middle, c, pair_scale(2, c)],
                [b, c, middle, pair_scale(2, c)],
                [c, pair_scale(2, c), pair_scale(2, c), d]]
    require([[green_pair(p, q, potential) for q in points] for p in points]
            == expected, 'explicit four-point quadrant Green block')
    p2 = [F(95, 4), F(-1984, 15), F(8192, 45)]
    delta = add_polynomial(multiply_polynomial(b, d),
                          scale_polynomial(-2, multiply_polynomial(c, c)))
    e = add_polynomial(scale_polynomial(2, b), scale_polynomial(-1, c))
    polynomials = {
        'strip_constant': add_polynomial(scale_polynomial(6,
            add_polynomial(scale_polynomial(4, a), scale_polynomial(-1, c))),
            scale_polynomial(-73, p2)),
        'strip_linear': add_polynomial(scale_polynomial(43, p2), [F(-4)]),
        'strip_quadratic': add_polynomial(a, scale_polynomial(-3, p2)),
        'square_constant': add_polynomial(add_polynomial(scale_polynomial(2, delta),
            scale_polynomial(4, multiply_polynomial(e, e))),
            scale_polynomial(-40, multiply_polynomial(b, delta))),
        'square_quadratic': add_polynomial(add_polynomial(scale_polynomial(4, delta),
            scale_polynomial(-16, multiply_polynomial(e, e))),
            scale_polynomial(36, multiply_polynomial(e, delta))),
    }
    coarse = F(3183098, 10**7), F(3183100, 10**7)
    reciprocal = reciprocal_interval(PI)
    require(coarse[0] < reciprocal[0] < reciprocal[1] < coarse[1],
            'coarse inverse-pi interval for trace coefficients')
    for name, denominator in (('strip determinant', p2), ('b', b), ('2b-c', e),
                              ('square Schur numerator', delta)):
        require(polynomial_interval(denominator, coarse)[0] > 0, name)
    floors = (F(8, 1000), F(6, 1000), F(22, 1000), F(8, 10000), F(3, 10000))
    for (name, polynomial), floor in zip(polynomials.items(), floors):
        require(polynomial_interval(polynomial, coarse)[0] > floor,
                'positive trace comparison '+name)
    return polynomials


def compute_bounds():
    elementary_constants()
    potential = potential_kernel()
    inverse_pi = reciprocal_interval(PI)
    energies, determinants, polynomial_data, boundary_data = {}, {}, {}, {}
    for name, partition in PARTITIONS.items():
        polynomial, boundary, denominator = reduced_determinant(partition, potential)
        lo, hi = polynomial_interval(polynomial, inverse_pi)
        require(lo > 0, 'positive determinant for '+name)
        size = sum(partition)
        energy = -log_interval(hi)[1]-size*H[1], -log_interval(lo)[0]-size*H[0]
        energies[name], determinants[name] = energy, (lo, hi)
        polynomial_data[name] = polynomial
        boundary_data[name] = {'points': boundary, 'interior_determinant': denominator}
    require(polynomial_data['strip_1'] == [F(2), F(-16, 3)], 'singleton polynomial')
    require(polynomial_data['strip_2'] == [F(95, 4), F(-1984, 15), F(8192, 45)],
            'two-cell strip polynomial')
    expected_interior = {'L': 4, '2x2': 4, '2x3': 15, '2x4': 56, '2x5': 209,
                         '3x3': 192, 'tier_3_2': 15, 'tier_4_1': 4, 'tier_3_1_1': 4}
    require(all(boundary_data[name]['interior_determinant'] == denominator
                for name, denominator in expected_interior.items()),
            'interior normalization factors')
    trace_polynomials = verify_trace_polynomials(potential)
    return energies, determinants, polynomial_data, boundary_data, trace_polynomials


def verify_bounds(energies):
    def E(k):
        return energies['strip_'+str(k)]

    def greater(name, left, right):
        require(left[0] > right[1], name)

    def number(value):
        return value, value

    for name, floor in (('L', F(6714, 100000)), ('2x2', F(5674, 100000)),
                        ('2x3', F(6522, 100000)), ('2x4', F(7054, 100000)),
                        ('2x5', F(7421, 100000)), ('3x3', F(7421, 100000)),
                        ('tier_3_2', F(7421, 100000)),
                        ('tier_4_1', F(7421, 100000)),
                        ('tier_3_1_1', F(7421, 100000))):
        greater(name+' envelope floor', energies[name], number(floor))
    greater('two singleton floor', scale_interval(2, E(1)), number(F(5987, 100000)))
    greater('three singleton floor', scale_interval(3, E(1)), number(F(7421, 100000)))
    greater('singleton plus strip4 floor', add_interval(E(1), E(4)), number(F(7421, 100000)))
    greater('singleton plus square floor', add_interval(E(1), energies['2x2']),
            number(F(7421, 100000)))
    greater('line at five height', number(F(4, 75)), E(5))
    greater('line at five left slope', subtract_interval(E(5), E(4)), number(F(1, 600)))
    greater('line at five right slope', number(F(1, 600)), subtract_interval(E(6), E(5)))
    greater('square versus strip4', subtract_interval(energies['2x2'], E(4)),
            number(F(1, 4000)))
    greater('strict strip concentration', subtract_interval(scale_interval(2, E(1)), E(2)),
            number(F(19, 1000)))
    # Integration by parts gives v_j = 2/(pi*j) times the integral of
    # U_{j-1}(1-2u)*sqrt((1-u)/(1+u)) over [0,1]. Its monomial moments
    # are J_n-J_{n+1}, where J_n=int_0^(pi/2) cos(theta)^n dtheta.
    # These pairs temporarily denote A+B*pi, not A+B/pi.
    moments = [(F(0), F(1, 2)), (F(1), F(0))]
    for n in range(2, 6):
        moments.append(pair_scale(F(n-1, n), moments[n-2]))
    chebyshev = [[F(1)], [F(2), F(-4)]]
    for n in range(2, 5):
        chebyshev.append(add_polynomial(
            multiply_polynomial([F(2), F(-4)], chebyshev[-1]),
            scale_polynomial(-1, chebyshev[-2])))
    pairs = []
    for j, polynomial in enumerate(chebyshev, 1):
        moment = (F(0), F(0))
        for n, coefficient in enumerate(polynomial):
            moment = pair_add(moment, pair_scale(coefficient,
                pair_subtract(moments[n], moments[n+1])))
        pairs.append((F(2, j)*moment[1], F(2, j)*moment[0]))
    require(pairs == [(F(1), F(-2)), (F(2), F(-6)),
                     (F(19, 3), F(-178, 9)), (F(24), F(-226, 3)),
                     (F(501, 5), F(-23606, 75))],
            'first five Fourier coefficients from cosine moments')
    ceiling = scale_interval(F(1, 2), subtract_interval(H, ALPHA))
    for j, (a, b) in enumerate(pairs, 1):
        coefficient = add_interval((a, a), scale_interval(b, reciprocal_interval(PI)))
        require(coefficient[0] > 0, 'positive Fourier coefficient')
        ceiling = subtract_interval(ceiling,
            scale_interval(F(j, 2), multiply_interval(coefficient, coefficient)))
    greater('strip ceiling', number(F(64859, 10**6)), ceiling)
    for name in ('L', '2x3'):
        greater(name+' versus every strip', subtract_interval(energies[name], ceiling),
                number(F(1, 4000)))
    return ceiling


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output')
    parser.add_argument('--show-bounds', action='store_true')
    args = parser.parse_args()
    energies, determinants, polynomials, boundaries, trace = compute_bounds()
    ceiling = verify_bounds(energies)
    if args.output:
        def strings(value):
            if isinstance(value, F):
                return str(value)
            if isinstance(value, dict):
                return {key: strings(item) for key, item in value.items()}
            if isinstance(value, (list, tuple)):
                return [strings(item) for item in value]
            return value
        with open(args.output, 'w') as handle:
            json.dump(strings({'pi': PI, 'h': H, 'alpha': ALPHA,
                'energy_bounds': energies, 'determinant_bounds': determinants,
                'boundaries': boundaries, 'determinant_polynomials': polynomials,
                'trace_comparison_polynomials': trace, 'strip_ceiling': ceiling}),
                handle, indent=2)
            handle.write('\n')
    print('PASS: 15 quadrant energies from Green boundaries of order at most six.')
    print('PASS: one supporting line, nonstrip envelope, strip gap, and five trace polynomials.')
    print('Constants use Machin (12 terms), Euler (33 terms), and the 18-term logarithm series.')
    if args.show_bounds:
        for name, (lo, hi) in energies.items():
            print(name, float(lo), float(hi))


if __name__ == '__main__':
    main()


==> anc/verification/completion/residual/check_residual.py <==
#!/usr/bin/env python3
"""Reconstruct the finite residual classification from labelled partitions.

New independent implementation; Python standard library only.  No manuscript
programs, numerical linear algebra, external data, or network calls are used.
Run: python3 check_residual.py --output data
"""

import argparse
import csv
import hashlib
import json
import math
import platform
from collections import Counter
from functools import lru_cache
from pathlib import Path


# Appendix B's 33 triples, including their displayed N labels.  This is the
# only manuscript-derived enumeration input, not a claimed result to trust.
RESIDUAL_ROWS = (
    (7, 3, 3, 2), (10, 3, 4, 2), (13, 4, 4, 3), (13, 3, 5, 2),
    (14, 4, 4, 2), (17, 4, 5, 3), (21, 5, 5, 4), (21, 4, 6, 3),
    (22, 5, 5, 3), (22, 4, 6, 2), (26, 5, 6, 4), (26, 4, 7, 2),
    (27, 5, 6, 3), (31, 6, 6, 5), (31, 5, 7, 4), (32, 6, 6, 4),
    (37, 6, 7, 5), (38, 6, 7, 4), (43, 7, 7, 6), (43, 6, 8, 5),
    (44, 6, 8, 4), (52, 7, 8, 4), (57, 8, 8, 7), (57, 7, 9, 6),
    (58, 8, 8, 6), (73, 9, 9, 8), (73, 8, 10, 7), (73, 7, 11, 4),
    (74, 8, 10, 6), (75, 9, 9, 6), (82, 9, 10, 8), (82, 8, 11, 6),
    (92, 10, 10, 8),
)


def require(condition, message):
    """Checks cannot be disabled by python -O."""
    if not condition:
        raise RuntimeError(message)


def ceil_twice_sqrt(n):
    result = math.isqrt(4 * n)
    return result + (result * result < 4 * n)


def structural_hulls(n):
    total = ceil_twice_sqrt(n)
    for r in range(1, total // 2 + 1):
        s = total - r
        k = r * s - n
        if k >= 0:
            require(k < r, "minimum-side-sum hull must have k < r")
            yield (r, s, k)


@lru_cache(None)
def partitions(n, cap=None):
    if n == 0:
        return ((),)
    if cap is None:
        cap = n
    return tuple(
        (part,) + rest
        for part in range(min(n, cap), 0, -1)
        for rest in partitions(n - part, part)
    )


def labelled_partitions(k):
    """Four ordered corners: bottom-left, bottom-right, top-left, top-right.

    Each partition lists nonincreasing row lengths while moving inward from
    its corner.  Horizontal and vertical strip orientations are distinct for
    k >= 2; the empty partition and one-cell partition are unique.
    """
    for a in range(k + 1):
        for b in range(k - a + 1):
            for c in range(k - a - b + 1):
                d = k - a - b - c
                for pa in partitions(a):
                    for pb in partitions(b):
                        for pc in partitions(c):
                            for pd in partitions(d):
                                yield (pa, pb, pc, pd)


def partition_convolution(k):
    # Independent coefficient calculation for prod_{j>=1}(1-x^j)^(-4).
    coefficients = [1] + [0] * k
    for _corner in range(4):
        for part in range(1, k + 1):
            for degree in range(part, k + 1):
                coefficients[degree] += coefficients[degree - part]
    return coefficients[k]


def is_strip(configuration):
    nonempty = [p for p in configuration if p]
    return not nonempty or (
        len(nonempty) == 1 and
        (len(nonempty[0]) == 1 or nonempty[0][0] == 1)
    )


def deletions(configuration, width, height):
    removed = set()
    for corner, partition in enumerate(configuration):
        for y, length in enumerate(partition):
            for x in range(length):
                xx = width - 1 - x if corner % 2 else x
                yy = height - 1 - y if corner >= 2 else y
                require(0 <= xx < width and 0 <= yy < height,
                        "Ferrers cell outside its hull")
                require((xx, yy) not in removed,
                        "corner defects overlap")
                removed.add((xx, yy))
    return tuple(sorted(removed))


def symmetry_images(removed, r, s):
    """Canonical deletions under hull-preserving lattice isometries.

    For r < s the four transforms preserve the oriented r-by-s box.  Every
    full lattice isometry can be normalized back to this orientation, so this
    is also a complete D4 canonicalization.  For a square add transposes.
    """
    images = []
    for flip_x in (False, True):
        for flip_y in (False, True):
            image = tuple(sorted((r - 1 - x if flip_x else x,
                                  s - 1 - y if flip_y else y)
                                 for x, y in removed))
            images.append(image)
            if r == s:
                images.append(tuple(sorted((y, x) for x, y in image)))
    return images


def canonical(removed, r, s):
    return min(symmetry_images(removed, r, s))


def bareiss_determinant(matrix):
    """Integer-preserving Gaussian elimination, with row pivoting."""
    n = len(matrix)
    if n == 0:
        return 1
    a = [list(row) for row in matrix]
    previous = 1
    sign = 1
    for k in range(n - 1):
        if a[k][k] == 0:
            swap = next((i for i in range(k + 1, n) if a[i][k]), None)
            if swap is None:
                return 0
            a[k], a[swap] = a[swap], a[k]
            sign = -sign
        pivot = a[k][k]
        for i in range(k + 1, n):
            factor = a[i][k]
            for j in range(k + 1, n):
                value = pivot * a[i][j] - factor * a[k][j]
                quotient, remainder = divmod(value, previous)
                require(remainder == 0, "nonexact Bareiss division")
                a[i][j] = quotient
            a[i][k] = 0
        previous = pivot
    return sign * a[-1][-1]


def determinant_and_adjugate(matrix):
    """Fraction-free Gauss-Jordan on [A | I] for a positive definite A.

    All leading principal pivots are nonzero.  At the end the left block is
    det(A) I and the right block is adj(A).  The caller independently checks
    A adj(A) = det(A) I over integers.
    """
    n = len(matrix)
    if not n:
        return 1, []
    a = [list(row) + [int(i == j) for j in range(n)]
         for i, row in enumerate(matrix)]
    previous = 1
    for k in range(n):
        pivot = a[k][k]
        require(pivot > 0, "Dirichlet rectangle pivot must be positive")
        for i in range(n):
            if i == k:
                continue
            factor = a[i][k]
            for j in range(2 * n):
                if j == k:
                    continue
                value = pivot * a[i][j] - factor * a[k][j]
                quotient, remainder = divmod(value, previous)
                require(remainder == 0, "nonexact adjugate division")
                a[i][j] = quotient
            a[i][k] = 0
        previous = pivot
    determinant = a[0][0]
    require(all(a[i][j] == determinant * int(i == j)
                for i in range(n) for j in range(n)),
            "adjugate elimination left block failed")
    return determinant, [row[n:] for row in a]


def face_operator(points):
    index = {point: i for i, point in enumerate(points)}
    result = [[0] * len(points) for _ in points]
    for (x, y), i in index.items():
        result[i][i] = 4
        for neighbor in ((x + 1, y), (x - 1, y), (x, y + 1), (x, y - 1)):
            if neighbor in index:
                result[i][index[neighbor]] = -1
    return result


class RectangleCounter:
    def __init__(self, r, s):
        self.r, self.s = r, s
        self.points = tuple((x, y) for x in range(r - 1)
                            for y in range(s - 1))
        self.index = {point: i for i, point in enumerate(self.points)}
        self.operator = face_operator(self.points)
        self.determinant, self.adjugate = determinant_and_adjugate(self.operator)
        # Since A has at most five nonzero entries per row, verify its entire
        # inverse identity without a cubic dense matrix multiplication.
        n = len(self.points)
        for i, row in enumerate(self.operator):
            support = [(j, a) for j, a in enumerate(row) if a]
            for c in range(n):
                value = sum(a * self.adjugate[j][c] for j, a in support)
                require(value == self.determinant * int(i == c),
                        "A adj(A) != det(A) I")
        require(self.determinant == bareiss_determinant(self.operator),
                "two rectangular determinant routines disagree")

    def count(self, removed_faces):
        k = len(removed_faces)
        if k == 0:
            return self.determinant
        indices = [self.index[point] for point in removed_faces]
        minor = [[self.adjugate[i][j] for j in indices] for i in indices]
        numerator = bareiss_determinant(minor)
        denominator = self.determinant ** (k - 1)
        quotient, remainder = divmod(numerator, denominator)
        require(remainder == 0 and quotient > 0,
                "complementary minor does not give a positive integer")
        return quotient


def occupied_vertices(r, s, removed):
    missing = set(removed)
    return tuple((x, y) for x in range(r) for y in range(s)
                 if (x, y) not in missing)


def check_geometry(r, s, removed):
    vertices = occupied_vertices(r, s, removed)
    require(vertices, "empty structural domain")
    points = set(vertices)
    reached = {vertices[0]}
    frontier = [vertices[0]]
    while frontier:
        x, y = frontier.pop()
        for neighbor in ((x + 1, y), (x - 1, y), (x, y + 1), (x, y - 1)):
            if neighbor in points and neighbor not in reached:
                reached.add(neighbor)
                frontier.append(neighbor)
    require(reached == points, "disconnected corner-deletion domain")
    for y in range(s):
        row = [x for x in range(r) if (x, y) in points]
        require(row and len(row) == row[-1] - row[0] + 1,
                "empty or nonconvex hull row")
    for x in range(r):
        column = [y for y in range(s) if (x, y) in points]
        require(column and len(column) == column[-1] - column[0] + 1,
                "empty or nonconvex hull column")
    return vertices


def actual_faces(vertices, r, s):
    points = set(vertices)
    return tuple((x, y) for x in range(r - 1) for y in range(s - 1)
                 if all(v in points for v in
                        ((x, y), (x + 1, y), (x, y + 1), (x + 1, y + 1))))


def primal_count(vertices):
    """Direct induced primal graph Laplacian, with the last vertex grounded."""
    index = {point: i for i, point in enumerate(vertices)}
    n = len(vertices)
    cofactor = [[0] * (n - 1) for _ in range(n - 1)]
    for (x, y), i in index.items():
        if i == n - 1:
            continue
        degree = 0
        for neighbor in ((x + 1, y), (x - 1, y), (x, y + 1), (x, y - 1)):
            j = index.get(neighbor)
            if j is not None:
                degree += 1
                if j < n - 1:
                    cofactor[i][j] = -1
        cofactor[i][i] = degree
    return bareiss_determinant(cofactor)


def write_json(path, value):
    path.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")


def key_for(r, s, removed):
    payload = json.dumps([r, s, removed], separators=(",", ":"))
    return hashlib.sha256(payload.encode()).hexdigest()[:20]


def run(output):
    output.mkdir(parents=True, exist_ok=True)
    require(len(RESIDUAL_ROWS) == 33, "residual list length is not 33")
    residual = set()
    residual_ns = set()
    for n, r, s, k in RESIDUAL_ROWS:
        require(n == r * s - k, "residual N label does not match rs-k")
        require(0 <= k < r <= s, "malformed residual triple")
        require(r + s == ceil_twice_sqrt(n), "residual hull is nonstructural")
        require((r, s, k) not in residual, "duplicate residual hull")
        residual.add((r, s, k))
        residual_ns.add(n)
    small = {triple for n in range(1, 18) for triple in structural_hulls(n)}
    hulls = sorted(residual | small, key=lambda h: (h[0] * h[1] - h[2], h))
    covered_ns = sorted(set(range(1, 18)) | residual_ns)
    counters = {}

    def counter(r, s):
        if (r, s) not in counters:
            counters[r, s] = RectangleCounter(r, s)
        return counters[r, s]

    # Independently enumerate every strip on every minimum-side-sum hull at
    # each covered N; this does not assume the analytic strip selector.
    strip_records = []
    best_strip = {}
    primal_witnesses = {}

    def verify_primal(r, s, removed, value, reason):
        canonical_removed = canonical(removed, r, s)
        identity = (r, s, canonical_removed)
        if identity not in primal_witnesses:
            vertices = check_geometry(r, s, canonical_removed)
            independent = primal_count(vertices)
            require(independent == value, "primal and deleted-face counts disagree")
            primal_witnesses[identity] = {
                "N": len(vertices), "r": r, "s": s,
                "removed_vertices": canonical_removed,
                "tree_count": str(independent), "reasons": [reason],
            }
        elif reason not in primal_witnesses[identity]["reasons"]:
            primal_witnesses[identity]["reasons"].append(reason)

    for n in covered_ns:
        per_n = {}
        for r, s, k in structural_hulls(n):
            candidates = [()] if k == 0 else [(k,), (1,) * k]
            for partition in candidates:
                configuration = (partition, (), (), ())
                removed = canonical(deletions(configuration, r, s), r, s)
                identity = (r, s, removed)
                if identity in per_n:
                    continue
                faces = deletions(configuration, r - 1, s - 1)
                value = counter(r, s).count(faces)
                verify_primal(r, s, removed, value, "all strip competitors")
                per_n[identity] = value
                strip_records.append({"N": n, "r": r, "s": s, "k": k,
                                      "removed_vertices": removed,
                                      "tree_count": str(value)})
        best = max(per_n.values())
        best_strip[n] = {
            "tree_count": str(best),
            "classes": [
                {"r": r, "s": s, "removed_vertices": removed}
                for (r, s, removed), value in sorted(per_n.items()) if value == best
            ],
        }

    hull_records = []
    nonstrip_at_least_strip = []
    totals = Counter()
    with (output / "configurations.tsv").open("w", newline="") as file:
        writer = csv.writer(file, delimiter="\t", lineterminator="\n")
        writer.writerow(("N", "r", "s", "k", "label_index", "corner_partitions",
                         "is_strip", "removed_vertices", "isometry_class", "tree_count"))
        for r, s, k in hulls:
            n = r * s - k
            rectangle = counter(r, s)
            all_classes = {}
            nonstrip_classes = {}
            seen_domains = set()
            fixed_sum = nonstrip_fixed_sum = 0
            labelled = nonstrip_labelled = 0
            for configuration in labelled_partitions(k):
                labelled += 1
                removed = deletions(configuration, r, s)
                require(removed not in seen_domains,
                        "different labelled corner partitions give the same domain")
                seen_domains.add(removed)
                faces = deletions(configuration, r - 1, s - 1)
                vertices = check_geometry(r, s, removed)
                # Rebuild all intact unit faces from the primal vertices.  This
                # checks the Ferrers-to-face mapping on every labelled case.
                rebuilt = set(rectangle.points) - set(actual_faces(vertices, r, s))
                require(rebuilt == set(faces), "Ferrers face mapping failed")
                require(len(removed) == len(faces) == k, "defect cardinality failed")
                canonical_removed = canonical(removed, r, s)
                strip = is_strip(configuration)
                fixed = sum(image == removed for image in symmetry_images(removed, r, s))
                fixed_sum += fixed
                if not strip:
                    nonstrip_fixed_sum += fixed
                if canonical_removed not in all_classes:
                    value = rectangle.count(faces)
                    # Also independently count the remaining dual matrix for
                    # the first configuration on each hull (includes k=0).
                    if labelled == 1:
                        kept = tuple(p for p in rectangle.points if p not in rebuilt)
                        require(value == bareiss_determinant(face_operator(kept)),
                                "direct dual and complementary minor disagree")
                    all_classes[canonical_removed] = (value, strip)
                    if n <= 17:
                        verify_primal(r, s, canonical_removed, value,
                                      "every structural class at N <= 17")
                else:
                    value, previous_strip = all_classes[canonical_removed]
                    require(strip == previous_strip, "strip property changed under isometry")
                if not strip:
                    nonstrip_labelled += 1
                    nonstrip_classes[canonical_removed] = value
                writer.writerow((n, r, s, k, labelled,
                                 json.dumps(configuration, separators=(",", ":")),
                                 int(strip), json.dumps(removed, separators=(",", ":")),
                                 key_for(r, s, canonical_removed), value))
            require(labelled == partition_convolution(k),
                    "labelled partition count differs from generating function")
            group_order = 8 if r == s else 4
            require(fixed_sum == group_order * len(all_classes),
                    "Burnside all-class count disagrees with canonical enumeration")
            require(nonstrip_fixed_sum == group_order * len(nonstrip_classes),
                    "Burnside nonstrip count disagrees with canonical enumeration")
            expected_strips = 1 if k == 0 else 4 if k == 1 else 8
            require(labelled - nonstrip_labelled == expected_strips,
                    "wrong labelled strip count")
            maximum = max((v for v in nonstrip_classes.values()), default=None)
            maximizing_classes = []
            for removed, value in sorted(nonstrip_classes.items()):
                if value == maximum:
                    verify_primal(r, s, removed, value, "nonstrip hull maximum")
                    maximizing_classes.append(removed)
                if value >= int(best_strip[n]["tree_count"]):
                    verify_primal(r, s, removed, value, "nonstrip winner or tie")
                    nonstrip_at_least_strip.append({
                        "N": n, "r": r, "s": s, "k": k,
                        "removed_vertices": removed, "tree_count": str(value),
                        "best_strip_count": best_strip[n]["tree_count"],
                        "relation": "tie" if value == int(best_strip[n]["tree_count"])
                                    else "strictly greater",
                    })
            record = {
                "N": n, "r": r, "s": s, "k": k,
                "in_residual_list": (r, s, k) in residual,
                "labelled": labelled, "nonstrip_labelled": nonstrip_labelled,
                "isometry_classes": len(all_classes),
                "nonstrip_isometry_classes": len(nonstrip_classes),
                "symmetry_group_order": group_order,
                "burnside_fixed_sum": fixed_sum,
                "nonstrip_burnside_fixed_sum": nonstrip_fixed_sum,
                "max_nonstrip_count": None if maximum is None else str(maximum),
                "max_nonstrip_classes": maximizing_classes,
                "best_strip_count": best_strip[n]["tree_count"],
            }
            hull_records.append(record)
            totals["labelled"] += labelled
            totals["nonstrip_labelled"] += nonstrip_labelled
            totals["isometry_classes"] += len(all_classes)
            totals["nonstrip_isometry_classes"] += len(nonstrip_classes)
            if (r, s, k) in residual:
                totals["residual_labelled"] += labelled
                totals["residual_nonstrip_labelled"] += nonstrip_labelled
                totals["residual_isometry_classes"] += len(all_classes)
                totals["residual_nonstrip_isometry_classes"] += len(nonstrip_classes)
            if n <= 17:
                totals["small_labelled"] += labelled
                totals["small_nonstrip_labelled"] += nonstrip_labelled
                totals["small_isometry_classes"] += len(all_classes)
                totals["small_nonstrip_isometry_classes"] += len(nonstrip_classes)
            print(f"N={n:2}, hull=({r},{s},{k}), labels={labelled:4}, "
                  f"nonstrip classes={len(nonstrip_classes):3}", flush=True)

    write_json(output / "hulls.json", hull_records)
    write_json(output / "strips.json", strip_records)
    write_json(output / "primal_witnesses.json", list(primal_witnesses.values()))
    best_covered = {}
    nonstrip_global_maximizers = []
    for n in covered_ns:
        nonstrip = [row for row in nonstrip_at_least_strip if row["N"] == n]
        maximum = max([int(best_strip[n]["tree_count"])] +
                      [int(row["tree_count"]) for row in nonstrip])
        winners = [row for row in nonstrip if int(row["tree_count"]) == maximum]
        nonstrip_global_maximizers.extend(winners)
        strips = best_strip[n]["classes"] if int(best_strip[n]["tree_count"]) == maximum else []
        best_covered[n] = {"tree_count": str(maximum), "strip_classes": strips,
                           "nonstrip_classes": winners,
                           "total_maximizing_isometry_classes": len(strips) + len(winners)}
    summary = {
        "scope": "33 Appendix B residual hulls union all structural hulls for N <= 17",
        "analytic_hull_reduction_assumed": True,
        "interval_hull_exclusions_reconstructed": False,
        "residual_hulls": len(residual), "residual_cardinalities": len(residual_ns),
        "small_hulls": len(small), "union_hulls": len(hulls),
        "covered_cardinalities": covered_ns,
        "totals": dict(sorted(totals.items())),
        "rectangular_adjugates_verified": len(counters),
        "primal_classes_verified": len(primal_witnesses),
        "best_strip": best_strip,
        "best_within_covered_family": best_covered,
        "nonstrip_at_least_best_strip": nonstrip_at_least_strip,
        "nonstrip_global_maximizers_within_covered_family": nonstrip_global_maximizers,
    }
    write_json(output / "summary.json", summary)
    digests = {p.name: hashlib.sha256(p.read_bytes()).hexdigest()
               for p in sorted(output.iterdir()) if p.name in
               {"configurations.tsv", "hulls.json", "strips.json",
                "primal_witnesses.json", "summary.json"}}
    write_json(output / "sha256.json", digests)
    print(json.dumps({"totals": summary["totals"],
                      "nonstrip_global_maximizers": nonstrip_global_maximizers,
                      "primal_classes_verified": len(primal_witnesses)}, indent=2))


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path(__file__).parent / "data")
    arguments = parser.parse_args()
    print("Python " + platform.python_version(), flush=True)
    run(arguments.output)


==> anc/verification/completion/residual/check_small_cases.py <==
#!/usr/bin/env python3
"""Exact nonstrip classification below N=18, using six structural hulls."""
from pathlib import Path
import argparse
import importlib.util
import json

HERE=Path(__file__).resolve().parent
COMPLETION=Path(__file__).resolve().parent.parent
# Only exact arithmetic, hull generation, and lattice-isometry helpers are used.
spec=importlib.util.spec_from_file_location('small_graphs',COMPLETION/'residual/check_residual.py')
ar=importlib.util.module_from_spec(spec);spec.loader.exec_module(ar)

def require(condition,message):
    if not condition:raise ArithmeticError(message)

def three_defects(r,s):
    corners=((0,0),(r-1,0),(0,s-1),(r-1,s-1))
    configurations=[]
    for x,y in corners:
        dx=1 if x==0 else -1
        dy=1 if y==0 else -1
        configurations.append(((x,y),(x+dx,y),(x,y+dy)))
        for neighbor in ((x+dx,y),(x,y+dy)):
            for other in corners:
                if other!=(x,y):configurations.append(((x,y),neighbor,other))
    configurations.extend(tuple(c for c in corners if c!=absent)for absent in corners)
    configurations={tuple(sorted(c))for c in configurations}
    require(len(configurations)==32,'complete labelled three-vacancy set')
    return sorted({ar.canonical(c,r,s)for c in configurations})

def canonical_target(n):
    side=ar.ceil_twice_sqrt(n)
    r=next(x for x in range(1,side//2+1)if x*(side-x)>=n)
    s=side-r;k=r*s-n
    points={(x,y)for x in range(r)for y in range(s)}-{(0,y)for y in range(k)}
    require(len(points)==n and 0<=k<r<=s,'canonical strip')
    return {'N':n,'r':r,'s':s,'k':k,'tree_count':str(ar.primal_count(points))}

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--output',type=Path,default=HERE/'data/small-cases.json')
    args=p.parse_args()
    hulls=[(n,r,s,k)for n in range(1,18)for r,s,k in ar.structural_hulls(n)if k>=2]
    require(hulls==[(7,3,3,2),(10,3,4,2),(13,3,5,2),(13,4,4,3),(14,4,4,2),(17,4,5,3)],'six-hull coverage')
    rectangles={};targets={};rows=[];winners=[];evaluations=0
    for n,r,s,k in hulls:
        if (r,s)not in rectangles:rectangles[r,s]=ar.RectangleCounter(r,s)
        if n not in targets:targets[n]=canonical_target(n)
        R=rectangles[r,s];target=int(targets[n]['tree_count'])
        if k==2:
            configs=[ar.canonical(((0,0),(r-1,s-1)),r,s)]
        else:
            require(k==3,'only two or three vacancies')
            configs=three_defects(r,s)
            require(len(configs)==(5 if r==s else 8),'three-vacancy isometry classes')
        classes=[]
        for deleted in configs:
            present={(x,y)for x in range(r)for y in range(s)}-set(deleted)
            missing_faces=tuple((x,y)for x in range(r-1)for y in range(s-1)
                                if not all((x+a,y+b)in present for a,b in ((0,0),(1,0),(0,1),(1,1))))
            require(len(missing_faces)==k,'corner vertex/face correspondence')
            count=R.count(missing_faces)
            classes.append({'removed_vertices':deleted,'missing_faces':missing_faces,'tree_count':str(count)})
            evaluations+=1
        maximum=max(int(z['tree_count'])for z in classes)
        best=[z for z in classes if int(z['tree_count'])==maximum]
        rows.append({'N':n,'r':r,'s':s,'k':k,'rectangle_tree_count':str(R.determinant),
                     'canonical_strip_count':str(target),'classes':classes,
                     'max_nonstrip_count':str(maximum),'max_nonstrip_classes':best})
        if maximum>=target:
            for z in best:winners.append({'N':n,'r':r,'s':s,'removed_vertices':z['removed_vertices'],
                                         'tree_count':str(maximum),'canonical_strip_count':str(target)})
    expected={(7,16,15),(10,209,209),(13,2656,2656),(14,8960,8948),(17,112456,112272)}
    require({(v['N'],int(v['tree_count']),int(v['canonical_strip_count']))for v in winners}==expected and len(winners)==5,'five exceptional maxima')
    require(evaluations==17,'four opposite-corner and thirteen three-vacancy comparisons')
    output={'schema':'small-corner-classification-v1','passed':True,'max_N':17,
            'structural_hulls':6,'opposite_corner_comparisons':4,'three_vacancy_classes':13,
            'nonstrip_minor_evaluations':17,'maximum_minor_order':3,
            'canonical_targets':[targets[n]for n in sorted(targets)],
            'hulls':rows,'nonstrip_global_maximizers':winners,
            'mathematical_dependencies':['Isoperimetric four-corner reduction.','Canonical strip selector.',
                'Adjacent corner defects strictly improve when separated to opposite corners.',
                'Uniform strip optimality for N>=18.']}
    if args.output:
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(json.dumps(output,indent=2,sort_keys=True)+'\n')
    print('PASS: six hulls below18; four opposite-corner and thirteen three-vacancy comparisons; five exceptional maxima.')

if __name__=='__main__':main()


==> anc/verification/completion/residual/check_small_independently.py <==
#!/usr/bin/env python3
"""Independent pair-first coverage and primal counts below N=18."""
import argparse
from functools import lru_cache
import json
from math import isqrt
from pathlib import Path

HERE=Path(__file__).resolve().parent

def need(condition,message):
    if not condition:raise ArithmeticError(message)

def determinant(matrix):
    a=[row[:]for row in matrix]
    if not a:return 1
    previous=1
    for p in range(len(a)-1):
        pivot=a[p][p];need(pivot>0,'positive Kirchhoff pivot')
        for i in range(p+1,len(a)):
            factor=a[i][p]
            for j in range(p+1,len(a)):
                value=pivot*a[i][j]-factor*a[p][j]
                need(value%previous==0,'exact determinant division')
                a[i][j]=value//previous
            a[i][p]=0
        previous=pivot
    need(a[-1][-1]>0,'connected primal graph')
    return a[-1][-1]

@lru_cache(None)
def trees(r,s,removed):
    points=[(x,y)for y in range(s)for x in range(r)if(x,y)not in removed]
    adjacency=[[int(abs(x-u)+abs(y-v)==1)for u,v in points]for x,y in points]
    matrix=[[sum(adjacency[i])if i==j else-adjacency[i][j]
             for j in range(len(points)-1)]for i in range(len(points)-1)]
    return determinant(matrix)

def canon(r,s,deleted):
    images=[]
    for fx in (False,True):
        for fy in (False,True):
            a=tuple(sorted((r-1-x if fx else x,s-1-y if fy else y)for x,y in deleted))
            images.append(a)
            if r==s:images.append(tuple(sorted((y,x)for x,y in a)))
    return min(images)

def parts(n,cap=None):
    if n==0:return [()]
    cap=n if cap is None else min(cap,n)
    return [(x,)+tail for x in range(1,cap+1)for tail in parts(n-x,x)]

def all_corners(r,s,k):
    out=[]
    for a in range(k+1):
        for b in range(k-a+1):
            for c in range(k-a-b+1):
                d=k-a-b-c
                for pa in parts(a):
                    for pb in parts(b):
                        for pc in parts(c):
                            for pd in parts(d):
                                configuration=(pa,pb,pc,pd)
                                nonempty=[z for z in configuration if z]
                                if len(nonempty)==1 and (len(nonempty[0])==1 or nonempty[0][0]==1):continue
                                deleted=[]
                                for i,shape in enumerate(configuration):
                                    for y,width in enumerate(shape):
                                        for x in range(width):
                                            deleted.append((r-1-x if i%2 else x,s-1-y if i>=2 else y))
                                need(len(set(deleted))==k,'disjoint corners')
                                out.append(tuple(sorted(deleted)))
    need(len(out)==len(set(out))==(6 if k==2 else 32),'labelled nonstrip corner coverage')
    return out

def side_sum(n):
    x=isqrt(4*n)
    return x+(x*x<4*n)

def target(n):
    L=side_sum(n)
    for r in range(1,L//2+1):
        s=L-r;k=r*s-n
        if k>=0:
            need(k<r,'canonical target deficit')
            return r,s,k,trees(r,s,tuple((0,y)for y in range(k)))
    raise ArithmeticError('canonical hull missing')

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--reduction',type=Path,default=HERE/'data/small-cases.json')
    p.add_argument('--output',type=Path,default=HERE/'data/small-independent.json')
    args=p.parse_args();data=json.loads(args.reduction.read_text())
    need(data['schema']=='small-corner-classification-v1','input schema')
    need(data['max_N']==17,'finite range')
    need(data.get('passed')is True,'primary verification status')
    need((data.get('structural_hulls'),data.get('opposite_corner_comparisons'),
          data.get('three_vacancy_classes'),data.get('nonstrip_minor_evaluations'),
          data.get('maximum_minor_order'))==(6,4,13,17,3),'declared comparison coverage')
    Lmax=side_sum(17);expected=set()
    for r in range(1,Lmax//2+1):
        for s in range(r,Lmax-r+1):
            for k in range(2,r):
                n=r*s-k
                if 1<=n<=17 and (r+s-1)**2<4*n<=(r+s)**2:expected.add((n,r,s,k))
    rows={(z['N'],z['r'],z['s'],z['k']):z for z in data['hulls']}
    need(len(rows)==len(data['hulls'])==6 and set(rows)==expected,'pair-first six-hull coverage')
    claimed_targets={z['N']:z for z in data['canonical_targets']}
    need(len(claimed_targets)==len(data['canonical_targets'])==5
         and set(claimed_targets)=={n for n,r,s,k in expected},'five canonical comparison counts')
    winners=set();two=three=0
    for n,r,s,k in sorted(expected):
        row=rows[n,r,s,k];tr,ts,tk,tc=target(n)
        t=claimed_targets[n]
        need((t['r'],t['s'],t['k'],int(t['tree_count']))==(tr,ts,tk,tc),'canonical primal cofactor')
        need(int(row['rectangle_tree_count'])==trees(r,s,()),'full rectangle count')
        counts={canon(r,s,z):trees(r,s,canon(r,s,z))for z in all_corners(r,s,k)}
        if k==2:
            opposite=canon(r,s,((0,0),(r-1,s-1)))
            maximum=counts[opposite]
            need(all(value<maximum for z,value in counts.items()if z!=opposite),'strict opposite-corner preference')
            checked={opposite:maximum};two+=1
        else:
            need(len(counts)==(5 if r==s else 8),'three-vacancy orbit count')
            checked=counts;three+=len(counts);maximum=max(counts.values())
        stored={tuple(map(tuple,z['removed_vertices'])):int(z['tree_count'])for z in row['classes']}
        need(len(stored)==len(row['classes']) and stored==checked,'class counts and representatives')
        for z in row['classes']:
            deleted=set(map(tuple,z['removed_vertices']))
            missing={(x,y)for x in range(r-1)for y in range(s-1)
                     if any((x+a,y+b)in deleted for a,b in ((0,0),(1,0),(0,1),(1,1)))}
            need(missing==set(map(tuple,z['missing_faces']))
                 and len(z['missing_faces'])==len(missing)==k,'vertex/face map')
        need(int(row['max_nonstrip_count'])==maximum and int(row['canonical_strip_count'])==tc,'hull maximum')
        best={z:value for z,value in checked.items()if value==maximum}
        need(len(row['max_nonstrip_classes'])==len(best)
             and {tuple(map(tuple,z['removed_vertices'])):int(z['tree_count'])
                  for z in row['max_nonstrip_classes']}==best,'maximizer completeness')
        need(all(z in row['classes']for z in row['max_nonstrip_classes']),'maximizer records')
        if maximum>=tc:
            winners.update((n,r,s,z,maximum,tc)for z in best)
    recorded={(z['N'],z['r'],z['s'],tuple(map(tuple,z['removed_vertices'])),int(z['tree_count']),int(z['canonical_strip_count']))for z in data['nonstrip_global_maximizers']}
    need(len(recorded)==len(data['nonstrip_global_maximizers'])==5 and winners==recorded,'five-winner join')
    need(two==4 and three==13 and data['nonstrip_minor_evaluations']==17 and data['maximum_minor_order']==3,'comparison totals')
    output={'schema':'small-corner-independent-v1','passed':True,'max_N':17,'structural_hulls':6,
            'opposite_corner_comparisons':two,'three_vacancy_classes':three,
            'nonstrip_comparison_count':17,'maximum_minor_order':3,
            'five_exceptional_maximizers_verified':True,
            'method':'Independent pair-first hull coverage, partition-generated corner patterns, and primal Kirchhoff cofactors.'}
    if args.output:
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(json.dumps(output,indent=2,sort_keys=True)+'\n')
    print('Independent PASS: all six hulls, four opposite-corner comparisons, thirteen three-vacancy classes, five maxima.')

if __name__=='__main__':main()


==> anc/verification/completion/residual/check_small_polynomials.py <==
"""Independent characteristic-polynomial checks of the small-case proof."""

def mul(a,b):
 c=[0]*(len(a)+len(b)-1)
 for i,x in enumerate(a):
  for j,y in enumerate(b):c[i+j]+=x*y
 return trim(c)
def add(a,b):
 c=[0]*max(len(a),len(b))
 for i,x in enumerate(a):c[i]+=x
 for i,y in enumerate(b):c[i]+=y
 return trim(c)
def scale(a,z):return trim([z*x for x in a])
def trim(a):
 while len(a)>1 and a[-1]==0:a.pop()
 return a
T=[0,1]
def shift(a):return [0]+a

def path(n):
 a,b=[1],T
 if n==0:return a
 for k in range(1,n):a,b=b,add(shift(b),scale(a,-1))
 return b
C=[0,0,-4,0,1]
L3=[-1,0,7,0,-7,0,1]
L4=[1,0,-10,0,23,0,-10,0,1]
Q3=add(shift(C),scale(path(3),-1))
Q4=add(shift(L3),scale(Q3,-1))
Q5=add(shift(L4),scale(Q4,-1))
H=mul([0,0,1],mul([-2,0,1],[6,0,-8,0,1]))
W13=add(mul(path(2),C),scale(shift(path(3)),-1))
L13=add(add(mul([0,0,1],C),scale(shift(path(3)),-2)),[0,0,1])
T13=add(mul([0,0,1],C),scale(shift(path(3)),-2))
O14=add(scale(mul(C,path(3)),2),scale(shift(mul(path(3),path(3))),-1))
W17=add(mul(L3,path(3)),mul(Q3,add(C,scale(shift(path(3)),-1))))
L17=add(shift(H),scale(add(shift(L3),scale(path(5),-1)),-1))
J=add(add(mul(shift(path(2)),C),scale(mul([-1,0,2],path(3)),-1)),shift(path(2)))
T17=add(shift(H),scale(J,-1))

def mv(A,B):return [[sum(a*b for a,b in zip(row,col))for col in zip(*B)]for row in A]
def char(pts):
 n=len(pts)
 A=[[int(abs(x-u)+abs(y-v)==1)for u,v in pts]for x,y in pts]
 power=[[int(i==j)for j in range(n)]for i in range(n)]
 tr=[n]
 for k in range(1,n+1):
  power=mv(power,A);tr.append(sum(power[i][i]for i in range(n)))
 c=[1]
 for k in range(1,n+1):
  v=-sum(c[k-i]*tr[i]for i in range(1,k+1));assert v%k==0;c.append(v//k)
 return list(reversed(c))
def face(r,s,removed):
 V={(x,y)for x in range(r)for y in range(s)}-set(removed)
 return [(x,y)for x in range(r-1)for y in range(s-1)if all((x+a,y+b)in V for a,b in [(0,0),(1,0),(0,1),(1,1)])]
def ev(p,t=4):return sum(v*t**i for i,v in enumerate(p))
cases={
 'N7opp':(3,3,[(0,0),(2,2)],[0,0,1]),
 'N10opp':(3,4,[(0,0),(2,3)],path(4)),
 'N13opp':(3,5,[(0,0),(2,4)],L13),
 'N14opp':(4,4,[(0,0),(3,3)],O14),
 'N13winner':(4,4,[(0,0),(0,1),(3,3)],W13),
 'N13L':(4,4,[(0,0),(0,1),(1,0)],L13),
 'N13triple':(4,4,[(0,0),(3,0),(0,3)],T13),
 'N17winner':(4,5,[(0,0),(0,1),(3,4)],W17),
 'N17shortOpp':(4,5,[(0,0),(1,0),(3,4)],L17),
 'N17L':(4,5,[(0,0),(0,1),(1,0)],L17),
 'N17triple':(4,5,[(0,0),(3,0),(0,4)],T17),
 'N7canonical':(2,4,[(0,0)],path(2)),
 'N10canonical':(2,5,[],path(4)),
 'N13canonical':(3,5,[(0,0),(0,1)],W13),
 'N14canonical':(3,5,[(0,0)],Q4),
 'N17canonical':(3,6,[(0,0)],Q5),
}
for name,(r,s,removed,p)in cases.items():
 computed=char(face(r,s,removed));assert computed==p,(name,computed,p)
 print(name,ev(p),p)
assert add(W17,scale(Q5,-1))==[0,-2,0,3]
assert add(W17,scale(L17,-1))==[0,-2,0,4,0,1]
assert add(L17,scale(T17,-1))==[0,1,0,-1,0,1]
assert add(O14,scale(Q4,-1))==[0,3]
assert add(W13,scale(L13,-1))==[0,0,1]
assert add(W13,scale(T13,-1))==[0,0,2]
print('PASS: all hand-derived polynomials match independently computed face-graph characteristic polynomials; differences verified.')


==> anc/verification/completion/residual/data/small-cases.json <==
{
  "canonical_targets": [
    {
      "N": 7,
      "k": 1,
      "r": 2,
      "s": 4,
      "tree_count": "15"
    },
    {
      "N": 10,
      "k": 0,
      "r": 2,
      "s": 5,
      "tree_count": "209"
    },
    {
      "N": 13,
      "k": 2,
      "r": 3,
      "s": 5,
      "tree_count": "2656"
    },
    {
      "N": 14,
      "k": 1,
      "r": 3,
      "s": 5,
      "tree_count": "8948"
    },
    {
      "N": 17,
      "k": 1,
      "r": 3,
      "s": 6,
      "tree_count": "112272"
    }
  ],
  "hulls": [
    {
      "N": 7,
      "canonical_strip_count": "15",
      "classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              1,
              1
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              2,
              2
            ]
          ],
          "tree_count": "16"
        }
      ],
      "k": 2,
      "max_nonstrip_classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              1,
              1
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              2,
              2
            ]
          ],
          "tree_count": "16"
        }
      ],
      "max_nonstrip_count": "16",
      "r": 3,
      "rectangle_tree_count": "192",
      "s": 3
    },
    {
      "N": 10,
      "canonical_strip_count": "209",
      "classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              1,
              2
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              2,
              3
            ]
          ],
          "tree_count": "209"
        }
      ],
      "k": 2,
      "max_nonstrip_classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              1,
              2
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              2,
              3
            ]
          ],
          "tree_count": "209"
        }
      ],
      "max_nonstrip_count": "209",
      "r": 3,
      "rectangle_tree_count": "2415",
      "s": 4
    },
    {
      "N": 13,
      "canonical_strip_count": "2656",
      "classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              1,
              3
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              2,
              4
            ]
          ],
          "tree_count": "2640"
        }
      ],
      "k": 2,
      "max_nonstrip_classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              1,
              3
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              2,
              4
            ]
          ],
          "tree_count": "2640"
        }
      ],
      "max_nonstrip_count": "2640",
      "r": 3,
      "rectangle_tree_count": "30305",
      "s": 5
    },
    {
      "N": 13,
      "canonical_strip_count": "2656",
      "classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              0,
              3
            ]
          ],
          "tree_count": "2415"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              1,
              0
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              1,
              0
            ]
          ],
          "tree_count": "2640"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              2,
              0
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              3,
              0
            ]
          ],
          "tree_count": "2639"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              2,
              2
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              3,
              3
            ]
          ],
          "tree_count": "2656"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              2
            ],
            [
              2,
              0
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              3
            ],
            [
              3,
              0
            ]
          ],
          "tree_count": "2624"
        }
      ],
      "k": 3,
      "max_nonstrip_classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              2,
              2
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              3,
              3
            ]
          ],
          "tree_count": "2656"
        }
      ],
      "max_nonstrip_count": "2656",
      "r": 4,
      "rectangle_tree_count": "100352",
      "s": 4
    },
    {
      "N": 14,
      "canonical_strip_count": "8948",
      "classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              2,
              2
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              3,
              3
            ]
          ],
          "tree_count": "8960"
        }
      ],
      "k": 2,
      "max_nonstrip_classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              2,
              2
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              3,
              3
            ]
          ],
          "tree_count": "8960"
        }
      ],
      "max_nonstrip_count": "8960",
      "r": 4,
      "rectangle_tree_count": "100352",
      "s": 4
    },
    {
      "N": 17,
      "canonical_strip_count": "112272",
      "classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              0,
              3
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              0,
              4
            ]
          ],
          "tree_count": "111308"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              1,
              0
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              1,
              0
            ]
          ],
          "tree_count": "111184"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              2,
              0
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              3,
              0
            ]
          ],
          "tree_count": "111116"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "tree_count": "112456"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              3
            ],
            [
              1,
              0
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              4
            ],
            [
              1,
              0
            ]
          ],
          "tree_count": "111104"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              3
            ],
            [
              2,
              0
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              4
            ],
            [
              3,
              0
            ]
          ],
          "tree_count": "110220"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              1,
              0
            ],
            [
              2,
              0
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              1,
              0
            ],
            [
              3,
              0
            ]
          ],
          "tree_count": "100352"
        },
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              1,
              0
            ],
            [
              2,
              3
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              1,
              0
            ],
            [
              3,
              4
            ]
          ],
          "tree_count": "111184"
        }
      ],
      "k": 3,
      "max_nonstrip_classes": [
        {
          "missing_faces": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "removed_vertices": [
            [
              0,
              0
            ],
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "tree_count": "112456"
        }
      ],
      "max_nonstrip_count": "112456",
      "r": 4,
      "rectangle_tree_count": "4140081",
      "s": 5
    }
  ],
  "mathematical_dependencies": [
    "Isoperimetric four-corner reduction.",
    "Canonical strip selector.",
    "Adjacent corner defects strictly improve when separated to opposite corners.",
    "Uniform strip optimality for N>=18."
  ],
  "max_N": 17,
  "maximum_minor_order": 3,
  "nonstrip_global_maximizers": [
    {
      "N": 7,
      "canonical_strip_count": "15",
      "r": 3,
      "removed_vertices": [
        [
          0,
          0
        ],
        [
          2,
          2
        ]
      ],
      "s": 3,
      "tree_count": "16"
    },
    {
      "N": 10,
      "canonical_strip_count": "209",
      "r": 3,
      "removed_vertices": [
        [
          0,
          0
        ],
        [
          2,
          3
        ]
      ],
      "s": 4,
      "tree_count": "209"
    },
    {
      "N": 13,
      "canonical_strip_count": "2656",
      "r": 4,
      "removed_vertices": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          3,
          3
        ]
      ],
      "s": 4,
      "tree_count": "2656"
    },
    {
      "N": 14,
      "canonical_strip_count": "8948",
      "r": 4,
      "removed_vertices": [
        [
          0,
          0
        ],
        [
          3,
          3
        ]
      ],
      "s": 4,
      "tree_count": "8960"
    },
    {
      "N": 17,
      "canonical_strip_count": "112272",
      "r": 4,
      "removed_vertices": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          3,
          4
        ]
      ],
      "s": 5,
      "tree_count": "112456"
    }
  ],
  "nonstrip_minor_evaluations": 17,
  "opposite_corner_comparisons": 4,
  "passed": true,
  "schema": "small-corner-classification-v1",
  "structural_hulls": 6,
  "three_vacancy_classes": 13
}


==> anc/verification/completion/residual/data/small-independent.json <==
{
  "five_exceptional_maximizers_verified": true,
  "max_N": 17,
  "maximum_minor_order": 3,
  "method": "Independent pair-first hull coverage, partition-generated corner patterns, and primal Kirchhoff cofactors.",
  "nonstrip_comparison_count": 17,
  "opposite_corner_comparisons": 4,
  "passed": true,
  "schema": "small-corner-independent-v1",
  "structural_hulls": 6,
  "three_vacancy_classes": 13
}


==> anc/verification/run_checks.py <==
#!/usr/bin/env python3
"""Replay the current paper's exact comparisons in an isolated temporary copy."""
from pathlib import Path
import json
import shutil
import subprocess
import sys
import tempfile
import time

ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / 'verification' / 'completion'


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def main():
    require(__debug__, 'Run without -O or PYTHONOPTIMIZE; checks use assertions.')
    destination = ROOT / 'build' / 'checks'
    destination.mkdir(parents=True, exist_ok=True)
    completed = []
    started = time.monotonic()
    with tempfile.TemporaryDirectory(prefix='spanning-tree-checks-') as temporary:
        work = Path(temporary) / 'completion'
        shutil.copytree(SOURCE, work, ignore=shutil.ignore_patterns('__pycache__', 'smoke'))

        def run(name, script, *options):
            print('Checking ' + name, flush=True)
            result = subprocess.run([sys.executable, str(work / script), *options], cwd=work,
                                    stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True)
            (destination / (name + '.log')).write_text(result.stdout)
            require(result.returncode == 0, name + ' failed; see its replay log.')
            completed.append(name)
            print('Passed ' + name, flush=True)

        def reproduce(relative):
            require((work / relative).read_bytes() == (SOURCE / relative).read_bytes(),
                    'Exact comparison data did not reproduce: ' + relative)

        run('elementary-corner-bounds', 'corner/check_elementary_bounds.py')
        run('boundary-bounds', 'analytic/check_boundary_bounds.py')
        run('small-polynomials', 'residual/check_small_polynomials.py')
        run('small-rectangle-errors', 'analytic/check_small_rectangles.py')
        uniform_file = work / 'analytic/uniform-comparisons.json'
        run('uniform-comparisons', 'analytic/check_uniform_comparisons.py', '--output', str(uniform_file),
            '--table', str(work / 'analytic/uniform-comparisons.csv'))
        reproduce('analytic/uniform-comparisons.json')
        reproduce('analytic/uniform-comparisons.csv')
        uniform = json.loads(uniform_file.read_text())
        require(uniform['passed'] is True and uniform['analytic_cutoff_N'] == 18
                and uniform['terminal_hull_cutoff_N'] == 18
                and len(uniform['boundary_minors']) == 8
                and uniform['hull_or_shape_enumeration'] is False,
                'Unexpected uniform proof scope.')
        run('uniform-minors-independent', 'analytic/check_uniform_minors.py', '--uniform', str(uniform_file))
        run('small-cases', 'residual/check_small_cases.py')
        reproduce('residual/data/small-cases.json')
        finite = json.loads((work / 'residual/data/small-cases.json').read_text())
        run('small-cases-independent', 'residual/check_small_independently.py')
        reproduce('residual/data/small-independent.json')
        independent = json.loads((work / 'residual/data/small-independent.json').read_text())
        require(finite['max_N'] == independent['max_N'] == 17
                and finite['structural_hulls'] == independent['structural_hulls'] == 6
                and finite['opposite_corner_comparisons'] == independent['opposite_corner_comparisons'] == 4
                and finite['three_vacancy_classes'] == independent['three_vacancy_classes'] == 13
                and finite['nonstrip_minor_evaluations'] == 17
                and finite['maximum_minor_order'] == independent['maximum_minor_order'] == 3
                and len(finite['nonstrip_global_maximizers']) == 5
                and independent['passed'] is True
                and independent['five_exceptional_maximizers_verified'] is True,
                'Unexpected small-case coverage or independent reproduction.')
    report = {'passed': True, 'steps': completed,
              'analytic_cutoff': 18, 'terminal_hull_cutoff': 18,
              'fixed_uniform_comparisons': uniform['fixed_comparison_count'],
              'displayed_decimal_upper_bounds_checked': uniform['displayed_decimal_upper_bounds_checked'],
              'fixed_uniform_boundary_minors': 8,
              'maximum_essential_quadrant_order': 6,
              'small_case_proof': 'graph recurrences',
              'boundary_proof': 'printed scalar recurrences and matrices',
              'uniform_boundary_minors_independently_reconstructed': True,
              'full_hull_range': [1, 17], 'admissible_hulls': 6,
              'opposite_corner_comparisons': 4, 'three_vacancy_classes': 13,
              'nonstrip_minor_evaluations': 17, 'maximum_small_minor_order': 3,
              'five_exceptional_configurations_verified': True,
              'provided_data_files_modified': False,
              'elapsed_seconds_diagnostic': round(time.monotonic() - started, 3)}
    (destination / 'summary.json').write_text(json.dumps(report, indent=2) + '\n')
    print(json.dumps(report, indent=2), flush=True)


if __name__ == '__main__':
    main()

